Observation of the $B^+ \rightarrow J/\psi \eta^{\prime} K^+$ decay

The $B^+ \rightarrow J/\psi \eta^{\prime} K^+$ decay is observed for the first time using proton-proton collision data collected by the LHCb experiment at centre-of-mass energies of 7, 8, and 13TeV, corresponding to a total integrated luminosity of 9fb$^{-1}$. The branching fraction of this decay is measured relative to the known branching fraction of the $B^+ \rightarrow \psi(2S) K^+$ decays and found to be $$ \frac{\mathcal{B}( B^+ \rightarrow J/\psi \eta^{\prime}K^+)}{\mathcal{B}( B^+ \rightarrow \psi(2S)K^+)} = \left(4.91\pm 0.47\pm0.29\pm0.07\right)\times10^{-2}, $$ where the first uncertainty is statistical, the second is systematic and the third is related to external branching fractions. A first look at the $J/\psi\eta^{\prime}$ mass distribution is performed and no signal of intermediate resonances is observed.

==> figs/Fig1a.C <==
void tmva_based_dt_gam_paper()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Dec  8 18:31:17 2022) by ROOT version 6.20/06
   TCanvas *canv = new TCanvas("canv", "canv",83,105,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(5.178313,-57.83133,5.359036,424.0964);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetTickx(1);
   canv->SetTicky(1);
   canv->SetLeftMargin(0.12);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.12);
   canv->SetFrameBorderMode(0);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_1760c7b0__3 = new TH1D("frame_1760c7b0__3","A RooPlot of \"m123c2\"",100,5.2,5.35);
   frame_1760c7b0__3->SetBinContent(1,293.7112);
   frame_1760c7b0__3->SetMaximum(400);
   frame_1760c7b0__3->SetEntries(1);
   frame_1760c7b0__3->SetDirectory(0);
   frame_1760c7b0__3->SetStats(0);
   frame_1760c7b0__3->SetMarkerStyle(20);
   frame_1760c7b0__3->GetXaxis()->SetNdivisions(505);
   frame_1760c7b0__3->GetXaxis()->SetLabelFont(132);
   frame_1760c7b0__3->GetXaxis()->SetLabelOffset(0.015);
   frame_1760c7b0__3->GetXaxis()->SetLabelSize(0.075);
   frame_1760c7b0__3->GetXaxis()->SetTitleSize(-1);
   frame_1760c7b0__3->GetXaxis()->SetTitleOffset(1);
   frame_1760c7b0__3->GetXaxis()->SetTitleFont(132);
   frame_1760c7b0__3->GetYaxis()->SetNdivisions(505);
   frame_1760c7b0__3->GetYaxis()->SetLabelFont(132);
   frame_1760c7b0__3->GetYaxis()->SetLabelSize(0.075);
   frame_1760c7b0__3->GetYaxis()->SetTitleSize(0.05);
   frame_1760c7b0__3->GetYaxis()->SetTitleFont(132);
   frame_1760c7b0__3->GetZaxis()->SetLabelFont(132);
   frame_1760c7b0__3->GetZaxis()->SetLabelSize(0.05);
   frame_1760c7b0__3->GetZaxis()->SetTitleSize(0.05);
   frame_1760c7b0__3->GetZaxis()->SetTitleOffset(1);
   frame_1760c7b0__3->GetZaxis()->SetTitleFont(132);
   frame_1760c7b0__3->Draw("FUNC");
   
   Double_t fit1d_Norm[mB]_Comp[pol]_fx4[106] = {
   5.1985,
   5.1985,
   5.2,
   5.2015,
   5.203,
   5.2045,
   5.206,
   5.2075,
   5.209,
   5.2105,
   5.212,
   5.2135,
   5.215,
   5.2165,
   5.218,
   5.2195,
   5.221,
   5.2225,
   5.224,
   5.2255,
   5.227,
   5.2285,
   5.23,
   5.2315,
   5.233,
   5.2345,
   5.236,
   5.2375,
   5.239,
   5.2405,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.2525,
   5.254,
   5.2555,
   5.257,
   5.2585,
   5.26,
   5.2615,
   5.263,
   5.2645,
   5.266,
   5.2675,
   5.269,
   5.2705,
   5.272,
   5.2735,
   5.275,
   5.2765,
   5.278,
   5.2795,
   5.281,
   5.2825,
   5.284,
   5.2855,
   5.287,
   5.2885,
   5.29,
   5.2915,
   5.293,
   5.2945,
   5.296,
   5.2975,
   5.299,
   5.3005,
   5.302,
   5.3035,
   5.305,
   5.3065,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.3155,
   5.317,
   5.3185,
   5.32,
   5.3215,
   5.323,
   5.3245,
   5.326,
   5.3275,
   5.329,
   5.3305,
   5.332,
   5.3335,
   5.335,
   5.3365,
   5.338,
   5.3395,
   5.341,
   5.3425,
   5.344,
   5.3455,
   5.347,
   5.3485,
   5.35,
   5.35,
   5.3515,
   5.3515};
   Double_t fit1d_Norm[mB]_Comp[pol]_fy4[106] = {
   0,
   158.2182,
   158.2182,
   158.0054,
   157.7805,
   157.5436,
   157.2946,
   157.0336,
   156.7606,
   156.4755,
   156.1783,
   155.8691,
   155.5478,
   155.2145,
   154.8692,
   154.5117,
   154.1423,
   153.7608,
   153.3672,
   152.9616,
   152.5439,
   152.1142,
   151.6724,
   151.2186,
   150.7527,
   150.2748,
   149.7848,
   149.2828,
   148.7687,
   148.2426,
   147.7044,
   147.1542,
   146.5919,
   146.0176,
   145.4312,
   144.8328,
   144.2223,
   143.5998,
   142.9652,
   142.3186,
   141.6599,
   140.9891,
   140.3064,
   139.6115,
   138.9046,
   138.1857,
   137.4547,
   136.7117,
   135.9566,
   135.1894,
   134.4102,
   133.619,
   132.8157,
   132.0004,
   131.173,
   130.3335,
   129.482,
   128.6185,
   127.7429,
   126.8552,
   125.9555,
   125.0438,
   124.12,
   123.1841,
   122.2362,
   121.2763,
   120.3043,
   119.3202,
   118.3241,
   117.316,
   116.2958,
   115.2635,
   114.2192,
   113.1628,
   112.0944,
   111.014,
   109.9215,
   108.8169,
   107.7003,
   106.5716,
   105.4309,
   104.2781,
   103.1133,
   101.9365,
   100.7475,
   99.54657,
   98.33355,
   97.10848,
   95.87136,
   94.62219,
   93.36097,
   92.0877,
   90.80237,
   89.505,
   88.19558,
   86.8741,
   85.54057,
   84.195,
   82.83737,
   81.46769,
   80.08596,
   78.69218,
   77.28635,
   77.28635,
   0,
   77.28635};
   TGraph *graph = new TGraph(106,fit1d_Norm[mB]_Comp[pol]_fx4,fit1d_Norm[mB]_Comp[pol]_fy4);
   graph->SetName("fit1d_Norm[mB]_Comp[pol]");
   graph->SetTitle("Projection of Fit1D Fitsig_dt_dt");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14 = new TH1F("Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14","Projection of Fit1D Fitsig_dt_dt",106,5.1832,5.3668);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->SetMinimum(0);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->SetMaximum(174.04);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->SetDirectory(0);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->SetStats(0);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->SetMarkerStyle(20);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetXaxis()->SetNdivisions(505);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetXaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetXaxis()->SetTitleFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetYaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetYaxis()->SetTitleFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetZaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_fit1d_Norm[mB]_Comp[pol]14);
   
   graph->Draw("l");
   
   Double_t fit1d_Norm[mB]_Comp[cb2]_fx5[275] = {
   5.2,
   5.2,
   5.2015,
   5.203,
   5.2045,
   5.206,
   5.2075,
   5.209,
   5.2105,
   5.212,
   5.2135,
   5.215,
   5.2165,
   5.218,
   5.2195,
   5.221,
   5.2225,
   5.224,
   5.2255,
   5.227,
   5.2285,
   5.23,
   5.2315,
   5.233,
   5.2345,
   5.236,
   5.2375,
   5.239,
   5.2405,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.2525,
   5.254,
   5.25475,
   5.2555,
   5.25625,
   5.257,
   5.25775,
   5.2585,
   5.25925,
   5.26,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264875,
   5.26525,
   5.265625,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.268813,
   5.269,
   5.269188,
   5.269375,
   5.269563,
   5.26975,
   5.269938,
   5.270125,
   5.270313,
   5.2705,
   5.270688,
   5.270875,
   5.270969,
   5.271063,
   5.27125,
   5.271438,
   5.271625,
   5.271813,
   5.272,
   5.272188,
   5.272375,
   5.272563,
   5.27275,
   5.273125,
   5.2735,
   5.273875,
   5.27425,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276312,
   5.2765,
   5.276687,
   5.276875,
   5.277062,
   5.277156,
   5.27725,
   5.277344,
   5.277437,
   5.277531,
   5.277625,
   5.277719,
   5.277812,
   5.277906,
   5.278,
   5.278094,
   5.278187,
   5.278281,
   5.278375,
   5.278469,
   5.278562,
   5.278656,
   5.27875,
   5.278844,
   5.278937,
   5.279031,
   5.279125,
   5.279219,
   5.279312,
   5.279406,
   5.2795,
   5.279594,
   5.279687,
   5.279781,
   5.279875,
   5.279969,
   5.280062,
   5.280156,
   5.28025,
   5.280344,
   5.280437,
   5.280531,
   5.280625,
   5.280719,
   5.280812,
   5.280906,
   5.281,
   5.281094,
   5.281187,
   5.281281,
   5.281375,
   5.281469,
   5.281562,
   5.281656,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283437,
   5.283625,
   5.283812,
   5.284,
   5.284187,
   5.284375,
   5.28475,
   5.2855,
   5.285875,
   5.28625,
   5.286437,
   5.286625,
   5.286812,
   5.287,
   5.287187,
   5.287281,
   5.287375,
   5.287562,
   5.28775,
   5.287937,
   5.288125,
   5.288312,
   5.2885,
   5.288687,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.289813,
   5.29,
   5.290188,
   5.290375,
   5.290563,
   5.29075,
   5.290938,
   5.291125,
   5.291313,
   5.2915,
   5.291688,
   5.291875,
   5.292063,
   5.29225,
   5.292438,
   5.292625,
   5.293,
   5.293375,
   5.29375,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.299,
   5.29975,
   5.3005,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.3065,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.3155,
   5.317,
   5.3185,
   5.32,
   5.3215,
   5.323,
   5.3245,
   5.326,
   5.3275,
   5.329,
   5.3305,
   5.332,
   5.3335,
   5.335,
   5.3365,
   5.338,
   5.3395,
   5.341,
   5.3425,
   5.344,
   5.3455,
   5.347,
   5.3485,
   5.35,
   5.35,
   5.35};
   Double_t fit1d_Norm[mB]_Comp[cb2]_fy5[275] = {
   0.006105969,
   0,
   0.006788563,
   0.007559765,
   0.008432725,
   0.009422798,
   0.01054796,
   0.0118293,
   0.01329163,
   0.01496423,
   0.01688172,
   0.01908518,
   0.02162349,
   0.024555,
   0.02794956,
   0.03189109,
   0.03648076,
   0.04184095,
   0.04812027,
   0.05549984,
   0.06420136,
   0.07449722,
   0.08672369,
   0.1012976,
   0.1187384,
   0.1396963,
   0.1649893,
   0.1956527,
   0.2330038,
   0.2787288,
   0.3349994,
   0.4046317,
   0.4913025,
   0.5998473,
   0.7366755,
   0.9103519,
   1.132421,
   1.41859,
   1.592164,
   1.790436,
   2.017431,
   2.277914,
   2.577548,
   2.923078,
   3.322563,
   3.78567,
   4.324026,
   4.6257,
   4.951667,
   5.30415,
   5.6856,
   6.098723,
   6.546509,
   7.032263,
   7.559645,
   8.132712,
   8.755965,
   9.434402,
   10.17358,
   10.97969,
   11.85962,
   12.32964,
   12.82107,
   13.335,
   13.87262,
   14.43515,
   15.0239,
   15.64025,
   16.28567,
   16.96171,
   17.67,
   18.4123,
   19.19045,
   20.00641,
   20.86225,
   21.7602,
   22.70258,
   23.69189,
   24.73078,
   25.82206,
   26.96871,
   28.17393,
   29.44108,
   30.77379,
   32.17589,
   33.65146,
   35.20488,
   36.01222,
   36.84079,
   38.56135,
   40.33228,
   42.14041,
   43.98354,
   45.85926,
   47.76494,
   49.69778,
   51.65474,
   53.63258,
   57.63711,
   61.68185,
   65.73465,
   69.76106,
   73.72479,
   75.67142,
   77.5882,
   79.47032,
   81.31293,
   83.11123,
   84.86044,
   86.55582,
   88.19271,
   89.76655,
   91.2729,
   92.70743,
   94.06601,
   95.34465,
   95.9528,
   96.53957,
   97.10451,
   97.6472,
   98.16724,
   98.66423,
   99.13778,
   99.58755,
   100.0132,
   100.4144,
   100.7908,
   101.1421,
   101.4681,
   101.7686,
   102.0432,
   102.2918,
   102.5142,
   102.7101,
   102.8796,
   103.0223,
   103.1382,
   103.2273,
   103.2894,
   103.3245,
   103.3326,
   103.3136,
   103.2677,
   103.1947,
   103.0948,
   102.9681,
   102.8146,
   102.6344,
   102.4278,
   102.1949,
   101.9358,
   101.6507,
   101.34,
   101.0037,
   100.6422,
   100.2558,
   99.84477,
   99.40939,
   98.95,
   98.46697,
   97.96066,
   97.43145,
   96.87975,
   96.30597,
   95.71054,
   95.09391,
   93.79887,
   92.42468,
   90.97535,
   89.45507,
   87.86818,
   86.21914,
   84.51255,
   82.75308,
   80.94548,
   79.09452,
   77.20504,
   75.28187,
   73.3298,
   71.35363,
   67.34782,
   59.24936,
   55.22508,
   51.25907,
   49.30672,
   47.37911,
   45.47923,
   43.60987,
   41.78253,
   40.89976,
   40.03862,
   38.37884,
   36.7986,
   35.29357,
   33.8597,
   32.49318,
   31.19042,
   29.94806,
   28.76291,
   27.63199,
   26.55249,
   25.52176,
   24.5373,
   23.59676,
   22.69791,
   21.83867,
   21.01704,
   20.23117,
   19.47929,
   18.75974,
   18.07093,
   17.41138,
   16.77968,
   16.17449,
   15.59456,
   15.03868,
   14.50573,
   13.99464,
   13.50438,
   12.58258,
   11.73319,
   10.94979,
   10.22661,
   9.558424,
   8.940504,
   8.368585,
   7.838801,
   7.347648,
   6.891945,
   6.468803,
   6.075594,
   5.709926,
   5.369621,
   5.052691,
   4.481858,
   3.984706,
   3.550581,
   3.170528,
   2.837,
   2.543608,
   2.284936,
   2.056374,
   1.853989,
   1.514765,
   1.24565,
   1.030586,
   0.8575348,
   0.7173863,
   0.6031924,
   0.5096104,
   0.4325026,
   0.3686413,
   0.3154926,
   0.2710541,
   0.2337346,
   0.2022619,
   0.175614,
   0.152965,
   0.1336446,
   0.1171062,
   0.102902,
   0.0906635,
   0.08008641,
   0.07091828,
   0.06294899,
   0.05600295,
   0.04993297,
   0.04461522,
   0.03994519,
   0.03583442,
   0.03220776,
   0.02900127,
   0.02616029,
   0,
   0.02616029};
   graph = new TGraph(275,fit1d_Norm[mB]_Comp[cb2]_fx5,fit1d_Norm[mB]_Comp[cb2]_fy5);
   graph->SetName("fit1d_Norm[mB]_Comp[cb2]");
   graph->SetTitle("Projection of Fit1D Fitsig_dt_dt");

   ci = 1194;
   color = new TColor(ci, 1, 0, 0, " ", 0.4);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25 = new TH1F("Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25","Projection of Fit1D Fitsig_dt_dt",275,5.185,5.365);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->SetMinimum(0);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->SetMaximum(113.6659);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->SetDirectory(0);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->SetStats(0);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->SetMarkerStyle(20);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetXaxis()->SetNdivisions(505);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetXaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetXaxis()->SetTitleFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetYaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetYaxis()->SetTitleFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetZaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_fit1d_Norm[mB]_Comp[cb2]25);
   
   graph->Draw("fl");
   
   Double_t fit1d_Norm[mB]_fx6[227] = {
   5.1985,
   5.1985,
   5.2,
   5.2015,
   5.203,
   5.2045,
   5.206,
   5.2075,
   5.209,
   5.2105,
   5.212,
   5.2135,
   5.215,
   5.2165,
   5.218,
   5.2195,
   5.221,
   5.2225,
   5.224,
   5.2255,
   5.227,
   5.2285,
   5.23,
   5.2315,
   5.233,
   5.2345,
   5.236,
   5.2375,
   5.239,
   5.2405,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.2525,
   5.254,
   5.2555,
   5.257,
   5.25775,
   5.2585,
   5.25925,
   5.26,
   5.26075,
   5.2615,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264875,
   5.26525,
   5.265625,
   5.266,
   5.266375,
   5.26675,
   5.267125,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.268813,
   5.269,
   5.269188,
   5.269375,
   5.269563,
   5.26975,
   5.269938,
   5.270125,
   5.270313,
   5.2705,
   5.270688,
   5.270875,
   5.271063,
   5.27125,
   5.271438,
   5.271625,
   5.271813,
   5.272,
   5.272375,
   5.27275,
   5.273125,
   5.2735,
   5.27425,
   5.274625,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276312,
   5.2765,
   5.276687,
   5.276875,
   5.277062,
   5.27725,
   5.277437,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278562,
   5.27875,
   5.278937,
   5.279125,
   5.279312,
   5.2795,
   5.279687,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283437,
   5.283625,
   5.283812,
   5.284,
   5.284375,
   5.28475,
   5.2855,
   5.285875,
   5.28625,
   5.286625,
   5.287,
   5.287187,
   5.287375,
   5.287562,
   5.28775,
   5.287937,
   5.288125,
   5.288312,
   5.2885,
   5.288687,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.289813,
   5.29,
   5.290188,
   5.290375,
   5.290563,
   5.29075,
   5.291125,
   5.2915,
   5.291875,
   5.29225,
   5.292625,
   5.293,
   5.293375,
   5.29375,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.2975,
   5.29825,
   5.299,
   5.29975,
   5.3005,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.305,
   5.3065,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.3155,
   5.317,
   5.3185,
   5.32,
   5.3215,
   5.323,
   5.3245,
   5.326,
   5.3275,
   5.329,
   5.3305,
   5.332,
   5.3335,
   5.335,
   5.3365,
   5.338,
   5.3395,
   5.341,
   5.3425,
   5.344,
   5.3455,
   5.347,
   5.3485,
   5.35,
   5.35,
   5.3515,
   5.3515};
   Double_t fit1d_Norm[mB]_fy6[227] = {
   0,
   158.2243,
   158.2243,
   158.0122,
   157.7881,
   157.552,
   157.3041,
   157.0442,
   156.7724,
   156.4888,
   156.1933,
   155.886,
   155.5669,
   155.2361,
   154.8937,
   154.5397,
   154.1742,
   153.7972,
   153.409,
   153.0097,
   152.5994,
   152.1784,
   151.7469,
   151.3053,
   150.854,
   150.3935,
   149.9245,
   149.4478,
   148.9644,
   148.4756,
   147.9832,
   147.4892,
   146.9966,
   146.5089,
   146.0311,
   145.5695,
   145.1327,
   144.7322,
   144.3838,
   144.109,
   143.9378,
   143.9036,
   143.9122,
   143.9718,
   144.092,
   144.2845,
   144.5632,
   144.9452,
   145.1812,
   145.4511,
   145.7583,
   146.1063,
   146.4993,
   146.9417,
   147.4385,
   147.9953,
   148.6183,
   149.3143,
   150.0911,
   150.9573,
   151.9225,
   152.9973,
   153.5796,
   154.194,
   154.8422,
   155.5261,
   156.2475,
   157.0087,
   157.8118,
   158.6592,
   159.5532,
   160.4967,
   161.4924,
   162.5432,
   163.6524,
   164.8234,
   166.0598,
   167.3653,
   168.7442,
   170.2006,
   171.7394,
   173.3627,
   175.0361,
   176.7466,
   178.4918,
   180.2695,
   183.9113,
   187.6487,
   191.455,
   195.3009,
   202.9799,
   206.7424,
   210.4039,
   212.1848,
   213.9259,
   215.6226,
   217.27,
   218.8633,
   220.398,
   221.8695,
   223.2733,
   224.605,
   225.8607,
   227.0361,
   228.1277,
   229.1319,
   230.0452,
   230.8646,
   231.5873,
   232.2108,
   232.7328,
   233.1514,
   233.4649,
   233.672,
   233.7718,
   233.7636,
   233.6472,
   233.4224,
   233.0898,
   232.65,
   232.1041,
   231.4535,
   230.6997,
   229.845,
   228.8914,
   227.8417,
   226.6987,
   225.4656,
   224.1457,
   222.7426,
   221.2602,
   219.7024,
   218.0735,
   216.3779,
   214.6199,
   212.8041,
   210.9353,
   209.0181,
   207.0574,
   205.058,
   203.0247,
   198.8757,
   194.6484,
   186.1046,
   181.8565,
   177.666,
   173.5607,
   169.5654,
   167.6248,
   165.7673,
   163.9939,
   162.2998,
   160.6807,
   159.1326,
   157.6516,
   156.2342,
   154.877,
   153.5769,
   152.3308,
   151.1359,
   149.9896,
   148.8894,
   147.8329,
   146.8179,
   145.8423,
   144.9042,
   144.0016,
   143.1329,
   141.4902,
   139.9638,
   138.5428,
   137.2174,
   135.9787,
   134.8188,
   133.7306,
   132.7076,
   131.744,
   130.8347,
   129.9749,
   129.1604,
   128.3872,
   127.6519,
   126.9513,
   126.2826,
   125.0301,
   123.8764,
   122.806,
   121.8063,
   120.8665,
   119.9779,
   119.1328,
   118.3247,
   117.5484,
   116.0732,
   114.6776,
   113.3401,
   112.0445,
   110.779,
   109.5343,
   108.3035,
   107.0812,
   105.8634,
   104.6468,
   103.4288,
   102.2075,
   100.9813,
   99.74883,
   98.50916,
   97.26145,
   96.00501,
   94.7393,
   93.46387,
   92.17836,
   90.88246,
   89.57592,
   88.25853,
   86.9301,
   85.59051,
   84.23961,
   82.87732,
   81.50353,
   80.11817,
   78.72118,
   77.31251,
   77.31251,
   0,
   77.31251};
   graph = new TGraph(227,fit1d_Norm[mB]_fx6,fit1d_Norm[mB]_fy6);
   graph->SetName("fit1d_Norm[mB]");
   graph->SetTitle("Projection of Fit1D Fitsig_dt_dt");

   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_fit1d_NormoBmBcB36 = new TH1F("Graph_Graph_fit1d_NormoBmBcB36","Projection of Fit1D Fitsig_dt_dt",227,5.1832,5.3668);
   Graph_Graph_fit1d_NormoBmBcB36->SetMinimum(0);
   Graph_Graph_fit1d_NormoBmBcB36->SetMaximum(257.149);
   Graph_Graph_fit1d_NormoBmBcB36->SetDirectory(0);
   Graph_Graph_fit1d_NormoBmBcB36->SetStats(0);
   Graph_Graph_fit1d_NormoBmBcB36->SetMarkerStyle(20);
   Graph_Graph_fit1d_NormoBmBcB36->GetXaxis()->SetNdivisions(505);
   Graph_Graph_fit1d_NormoBmBcB36->GetXaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB36->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_fit1d_NormoBmBcB36->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB36->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_fit1d_NormoBmBcB36->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_fit1d_NormoBmBcB36->GetXaxis()->SetTitleFont(132);
   Graph_Graph_fit1d_NormoBmBcB36->GetYaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB36->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB36->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB36->GetYaxis()->SetTitleFont(132);
   Graph_Graph_fit1d_NormoBmBcB36->GetZaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB36->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB36->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB36->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_fit1d_NormoBmBcB36->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_fit1d_Norm[mB]36);
   
   graph->Draw("l");
   
   Double_t h_ds_1004_Cut[sample==sample::DATA]_fx3002[100] = {
   5.20075,
   5.20225,
   5.20375,
   5.20525,
   5.20675,
   5.20825,
   5.20975,
   5.21125,
   5.21275,
   5.21425,
   5.21575,
   5.21725,
   5.21875,
   5.22025,
   5.22175,
   5.22325,
   5.22475,
   5.22625,
   5.22775,
   5.22925,
   5.23075,
   5.23225,
   5.23375,
   5.23525,
   5.23675,
   5.23825,
   5.23975,
   5.24125,
   5.24275,
   5.24425,
   5.24575,
   5.24725,
   5.24875,
   5.25025,
   5.25175,
   5.25325,
   5.25475,
   5.25625,
   5.25775,
   5.25925,
   5.26075,
   5.26225,
   5.26375,
   5.26525,
   5.26675,
   5.26825,
   5.26975,
   5.27125,
   5.27275,
   5.27425,
   5.27575,
   5.27725,
   5.27875,
   5.28025,
   5.28175,
   5.28325,
   5.28475,
   5.28625,
   5.28775,
   5.28925,
   5.29075,
   5.29225,
   5.29375,
   5.29525,
   5.29675,
   5.29825,
   5.29975,
   5.30125,
   5.30275,
   5.30425,
   5.30575,
   5.30725,
   5.30875,
   5.31025,
   5.31175,
   5.31325,
   5.31475,
   5.31625,
   5.31775,
   5.31925,
   5.32075,
   5.32225,
   5.32375,
   5.32525,
   5.32675,
   5.32825,
   5.32975,
   5.33125,
   5.33275,
   5.33425,
   5.33575,
   5.33725,
   5.33875,
   5.34025,
   5.34175,
   5.34325,
   5.34475,
   5.34625,
   5.34775,
   5.34925};
   Double_t h_ds_1004_Cut[sample==sample::DATA]_fy3002[100] = {
   142,
   163,
   151,
   143,
   157,
   147,
   160,
   160,
   142,
   174,
   159,
   143,
   151,
   160,
   139,
   162,
   161,
   131,
   147,
   156,
   163,
   163,
   167,
   149,
   161,
   161,
   154,
   144,
   155,
   135,
   148,
   140,
   149,
   125,
   141,
   137,
   129,
   164,
   140,
   162,
   136,
   148,
   189,
   158,
   147,
   173,
   178,
   163,
   172,
   188,
   212,
   208,
   263,
   252,
   222,
   201,
   176,
   191,
   155,
   154,
   151,
   138,
   117,
   134,
   136,
   130,
   117,
   131,
   110,
   116,
   120,
   119,
   120,
   97,
   109,
   88,
   101,
   98,
   94,
   103,
   96,
   113,
   100,
   95,
   103,
   97,
   97,
   74,
   93,
   107,
   92,
   81,
   77,
   91,
   94,
   76,
   97,
   74,
   85,
   87};
   Double_t h_ds_1004_Cut[sample==sample::DATA]_felx3002[100] = {
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075};
   Double_t h_ds_1004_Cut[sample==sample::DATA]_fely3002[100] = {
   11.42686,
   12.27693,
   11.79837,
   11.46871,
   12.03994,
   11.63466,
   12.15899,
   12.15899,
   11.42686,
   12.70038,
   12.11943,
   11.46871,
   11.79837,
   12.15899,
   11.30042,
   12.23774,
   12.19843,
   10.95644,
   11.63466,
   12,
   12.27693,
   12.27693,
   12.43252,
   11.71679,
   12.19843,
   12.19843,
   11.91974,
   11.51041,
   11.95994,
   11.1297,
   11.6758,
   11.34272,
   11.71679,
   10.69151,
   11.38486,
   11.21537,
   10.86882,
   12.31601,
   11.34272,
   12.23774,
   11.17262,
   11.6758,
   13.25682,
   12.07975,
   11.63466,
   12.66245,
   12.85103,
   12.27693,
   12.6244,
   13.22042,
   14.0688,
   13.93087,
   15.72498,
   15.38238,
   14.40805,
   13.68626,
   12.77592,
   13.32932,
   11.95994,
   11.91974,
   11.79837,
   11.25798,
   10.3282,
   11.08663,
   11.17262,
   10.91271,
   10.3282,
   10.95644,
   10,
   10.28193,
   10.46586,
   10.42016,
   10.46586,
   9.831854,
   9.952272,
   9.362975,
   9.562306,
   9.882579,
   9.678086,
   9.661201,
   9.780867,
   10.1419,
   9.983255,
   9.729612,
   9.661201,
   9.831854,
   9.831854,
   8.582844,
   9.626284,
   9.856158,
   9.574201,
   8.981384,
   8.755868,
   9.521834,
   9.678086,
   8.698576,
   9.831854,
   8.582844,
   9.201374,
   9.30942};
   Double_t h_ds_1004_Cut[sample==sample::DATA]_fehx3002[100] = {
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075};
   Double_t h_ds_1004_Cut[sample==sample::DATA]_fehy3002[100] = {
   12.42686,
   13.27693,
   12.79837,
   12.46871,
   13.03994,
   12.63466,
   13.15899,
   13.15899,
   12.42686,
   13.70038,
   13.11943,
   12.46871,
   12.79837,
   13.15899,
   12.30042,
   13.23774,
   13.19843,
   11.95644,
   12.63466,
   13,
   13.27693,
   13.27693,
   13.43252,
   12.71679,
   13.19843,
   13.19843,
   12.91974,
   12.51041,
   12.95994,
   12.1297,
   12.6758,
   12.34272,
   12.71679,
   11.69151,
   12.38486,
   12.21537,
   11.86882,
   13.31601,
   12.34272,
   13.23774,
   12.17262,
   12.6758,
   14.25682,
   13.07975,
   12.63466,
   13.66245,
   13.85103,
   13.27693,
   13.6244,
   14.22042,
   15.0688,
   14.93087,
   16.72498,
   16.38238,
   15.40805,
   14.68626,
   13.77592,
   14.32932,
   12.95994,
   12.91974,
   12.79837,
   12.25798,
   11.3282,
   12.08663,
   12.17262,
   11.91271,
   11.3282,
   11.95644,
   11,
   11.28193,
   11.46586,
   11.42016,
   11.46586,
   10.88273,
   10.95227,
   10.41639,
   10.56231,
   10.93319,
   10.72977,
   10.6612,
   10.83201,
   11.1419,
   11.03336,
   10.78102,
   10.6612,
   10.88273,
   10.88273,
   9.641101,
   10.67824,
   10.85616,
   10.62644,
   10.03706,
   9.812979,
   10.57436,
   10.72977,
   9.756061,
   10.88273,
   9.641101,
   10.25573,
   10.36314};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_ds_1004_Cut[sample==sample::DATA]_fx3002,h_ds_1004_Cut[sample==sample::DATA]_fy3002,h_ds_1004_Cut[sample==sample::DATA]_felx3002,h_ds_1004_Cut[sample==sample::DATA]_fehx3002,h_ds_1004_Cut[sample==sample::DATA]_fely3002,h_ds_1004_Cut[sample==sample::DATA]_fehy3002);
   grae->SetName("h_ds_1004_Cut[sample==sample::DATA]");
   grae->SetTitle("Histogram of ds_1004_plot__mB");
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002 = new TH1F("Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002","Histogram of ds_1004_plot__mB",100,5.185,5.365);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->SetMinimum(43.98637);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->SetMaximum(301.1558);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->SetDirectory(0);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->SetStats(0);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->SetMarkerStyle(20);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_ds_1004_Cut[sample==sample::DATA]30013002);
   
   grae->Draw("zp");
   
   TH1D *frame_1760c7b0__4 = new TH1D("frame_1760c7b0__4","A RooPlot of \"m123c2\"",100,5.2,5.35);
   frame_1760c7b0__4->SetBinContent(1,293.7112);
   frame_1760c7b0__4->SetMaximum(400);
   frame_1760c7b0__4->SetEntries(1);
   frame_1760c7b0__4->SetDirectory(0);
   frame_1760c7b0__4->SetStats(0);
   frame_1760c7b0__4->SetMarkerStyle(20);
   frame_1760c7b0__4->GetXaxis()->SetNdivisions(505);
   frame_1760c7b0__4->GetXaxis()->SetLabelFont(132);
   frame_1760c7b0__4->GetXaxis()->SetLabelOffset(0.015);
   frame_1760c7b0__4->GetXaxis()->SetLabelSize(0.075);
   frame_1760c7b0__4->GetXaxis()->SetTitleSize(-1);
   frame_1760c7b0__4->GetXaxis()->SetTitleOffset(1);
   frame_1760c7b0__4->GetXaxis()->SetTitleFont(132);
   frame_1760c7b0__4->GetYaxis()->SetNdivisions(505);
   frame_1760c7b0__4->GetYaxis()->SetLabelFont(132);
   frame_1760c7b0__4->GetYaxis()->SetLabelSize(0.075);
   frame_1760c7b0__4->GetYaxis()->SetTitleSize(0.05);
   frame_1760c7b0__4->GetYaxis()->SetTitleFont(132);
   frame_1760c7b0__4->GetZaxis()->SetLabelFont(132);
   frame_1760c7b0__4->GetZaxis()->SetLabelSize(0.05);
   frame_1760c7b0__4->GetZaxis()->SetTitleSize(0.05);
   frame_1760c7b0__4->GetZaxis()->SetTitleOffset(1);
   frame_1760c7b0__4->GetZaxis()->SetTitleFont(132);
   frame_1760c7b0__4->Draw("AXISSAME");
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figs/Fig1b.C <==
void tmva_based_dt_eta_paper()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Dec  8 18:05:38 2022) by ROOT version 6.20/06
   TCanvas *canv = new TCanvas("canv", "canv",183,198,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(5.178313,-5.783133,5.359036,42.40964);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetTickx(1);
   canv->SetTicky(1);
   canv->SetLeftMargin(0.12);
   canv->SetRightMargin(0.05);
   canv->SetTopMargin(0.05);
   canv->SetBottomMargin(0.12);
   canv->SetFrameBorderMode(0);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_17fca7c0__1 = new TH1D("frame_17fca7c0__1","A RooPlot of \"m123c2\"",100,5.2,5.35);
   frame_17fca7c0__1->SetBinContent(1,32.61992);
   frame_17fca7c0__1->SetMaximum(40);
   frame_17fca7c0__1->SetEntries(1);
   frame_17fca7c0__1->SetDirectory(0);
   frame_17fca7c0__1->SetStats(0);
   frame_17fca7c0__1->SetMarkerStyle(20);
   frame_17fca7c0__1->GetXaxis()->SetNdivisions(505);
   frame_17fca7c0__1->GetXaxis()->SetLabelFont(132);
   frame_17fca7c0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_17fca7c0__1->GetXaxis()->SetLabelSize(0.075);
   frame_17fca7c0__1->GetXaxis()->SetTitleSize(-1);
   frame_17fca7c0__1->GetXaxis()->SetTitleOffset(1);
   frame_17fca7c0__1->GetXaxis()->SetTitleFont(132);
   frame_17fca7c0__1->GetYaxis()->SetNdivisions(506);
   frame_17fca7c0__1->GetYaxis()->SetLabelFont(132);
   frame_17fca7c0__1->GetYaxis()->SetLabelSize(0.075);
   frame_17fca7c0__1->GetYaxis()->SetTitleSize(0.05);
   frame_17fca7c0__1->GetYaxis()->SetTitleFont(132);
   frame_17fca7c0__1->GetZaxis()->SetLabelFont(132);
   frame_17fca7c0__1->GetZaxis()->SetLabelSize(0.05);
   frame_17fca7c0__1->GetZaxis()->SetTitleSize(0.05);
   frame_17fca7c0__1->GetZaxis()->SetTitleOffset(1);
   frame_17fca7c0__1->GetZaxis()->SetTitleFont(132);
   frame_17fca7c0__1->Draw("FUNC");
   
   Double_t fit1d_Norm[mB]_Comp[exppol]_fx1[106] = {
   5.1985,
   5.1985,
   5.2,
   5.2015,
   5.203,
   5.2045,
   5.206,
   5.2075,
   5.209,
   5.2105,
   5.212,
   5.2135,
   5.215,
   5.2165,
   5.218,
   5.2195,
   5.221,
   5.2225,
   5.224,
   5.2255,
   5.227,
   5.2285,
   5.23,
   5.2315,
   5.233,
   5.2345,
   5.236,
   5.2375,
   5.239,
   5.2405,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.2525,
   5.254,
   5.2555,
   5.257,
   5.2585,
   5.26,
   5.2615,
   5.263,
   5.2645,
   5.266,
   5.2675,
   5.269,
   5.2705,
   5.272,
   5.2735,
   5.275,
   5.2765,
   5.278,
   5.2795,
   5.281,
   5.2825,
   5.284,
   5.2855,
   5.287,
   5.2885,
   5.29,
   5.2915,
   5.293,
   5.2945,
   5.296,
   5.2975,
   5.299,
   5.3005,
   5.302,
   5.3035,
   5.305,
   5.3065,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.3155,
   5.317,
   5.3185,
   5.32,
   5.3215,
   5.323,
   5.3245,
   5.326,
   5.3275,
   5.329,
   5.3305,
   5.332,
   5.3335,
   5.335,
   5.3365,
   5.338,
   5.3395,
   5.341,
   5.3425,
   5.344,
   5.3455,
   5.347,
   5.3485,
   5.35,
   5.35,
   5.3515,
   5.3515};
   Double_t fit1d_Norm[mB]_Comp[exppol]_fy1[106] = {
   0,
   6.528845,
   6.528845,
   6.509242,
   6.489697,
   6.470212,
   6.450784,
   6.431416,
   6.412105,
   6.392852,
   6.373657,
   6.35452,
   6.33544,
   6.316417,
   6.297452,
   6.278543,
   6.259692,
   6.240896,
   6.222158,
   6.203475,
   6.184849,
   6.166278,
   6.147764,
   6.129305,
   6.110901,
   6.092553,
   6.074259,
   6.056021,
   6.037837,
   6.019708,
   6.001634,
   5.983614,
   5.965647,
   5.947735,
   5.929877,
   5.912072,
   5.89432,
   5.876622,
   5.858977,
   5.841385,
   5.823846,
   5.80636,
   5.788926,
   5.771544,
   5.754215,
   5.736937,
   5.719712,
   5.702538,
   5.685416,
   5.668345,
   5.651325,
   5.634357,
   5.617439,
   5.600572,
   5.583756,
   5.566991,
   5.550275,
   5.53361,
   5.516995,
   5.50043,
   5.483915,
   5.467449,
   5.451033,
   5.434666,
   5.418348,
   5.402079,
   5.385859,
   5.369687,
   5.353564,
   5.33749,
   5.321464,
   5.305486,
   5.289556,
   5.273673,
   5.257839,
   5.242052,
   5.226312,
   5.21062,
   5.194975,
   5.179376,
   5.163825,
   5.14832,
   5.132862,
   5.11745,
   5.102085,
   5.086765,
   5.071492,
   5.056265,
   5.041083,
   5.025947,
   5.010856,
   4.99581,
   4.98081,
   4.965855,
   4.950945,
   4.936079,
   4.921258,
   4.906482,
   4.89175,
   4.877062,
   4.862418,
   4.847818,
   4.833263,
   4.833263,
   0,
   4.833263};
   TGraph *graph = new TGraph(106,fit1d_Norm[mB]_Comp[exppol]_fx1,fit1d_Norm[mB]_Comp[exppol]_fy1);
   graph->SetName("fit1d_Norm[mB]_Comp[exppol]");
   graph->SetTitle("Projection of Fit1D Fitsig_dt_dt");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBmBcB_CompoBexppolcB1 = new TH1F("Graph_fit1d_NormoBmBcB_CompoBexppolcB1","Projection of Fit1D Fitsig_dt_dt",106,5.1832,5.3668);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->SetMinimum(0);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->SetMaximum(7.18173);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->SetDirectory(0);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->SetStats(0);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->SetMarkerStyle(20);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBmBcB_CompoBexppolcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[mB]_Comp[exppol]1);
   
   graph->Draw("l");
   
   Double_t fit1d_Norm[mB]_Comp[cb2]_fx2[260] = {
   5.2,
   5.2,
   5.2015,
   5.203,
   5.2045,
   5.206,
   5.2075,
   5.209,
   5.2105,
   5.212,
   5.2135,
   5.215,
   5.2165,
   5.218,
   5.2195,
   5.221,
   5.2225,
   5.224,
   5.2255,
   5.227,
   5.2285,
   5.23,
   5.2315,
   5.233,
   5.2345,
   5.236,
   5.2375,
   5.239,
   5.2405,
   5.242,
   5.2435,
   5.24425,
   5.245,
   5.24575,
   5.2465,
   5.24725,
   5.248,
   5.24875,
   5.2495,
   5.25025,
   5.251,
   5.25175,
   5.2525,
   5.25325,
   5.254,
   5.254375,
   5.25475,
   5.255125,
   5.2555,
   5.255875,
   5.25625,
   5.256625,
   5.257,
   5.257375,
   5.25775,
   5.258125,
   5.2585,
   5.258875,
   5.25925,
   5.259625,
   5.26,
   5.260375,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264687,
   5.264875,
   5.265062,
   5.26525,
   5.265437,
   5.265625,
   5.265813,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.269,
   5.26975,
   5.270125,
   5.2705,
   5.270875,
   5.27125,
   5.271625,
   5.271813,
   5.272,
   5.272188,
   5.272375,
   5.272563,
   5.27275,
   5.272938,
   5.273125,
   5.273313,
   5.2735,
   5.273688,
   5.273875,
   5.274063,
   5.27425,
   5.274438,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276312,
   5.2765,
   5.276687,
   5.276875,
   5.277062,
   5.27725,
   5.277437,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278562,
   5.27875,
   5.278937,
   5.279125,
   5.279312,
   5.2795,
   5.279687,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283625,
   5.284,
   5.284375,
   5.28475,
   5.2855,
   5.285875,
   5.286062,
   5.28625,
   5.286437,
   5.286625,
   5.286812,
   5.287,
   5.287187,
   5.287375,
   5.287562,
   5.28775,
   5.287937,
   5.288125,
   5.288312,
   5.2885,
   5.288687,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.29,
   5.290375,
   5.29075,
   5.291125,
   5.2915,
   5.291875,
   5.29225,
   5.292625,
   5.293,
   5.293375,
   5.29375,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.298625,
   5.299,
   5.299375,
   5.29975,
   5.3005,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.30575,
   5.3065,
   5.30725,
   5.308,
   5.30875,
   5.3095,
   5.31025,
   5.311,
   5.3125,
   5.314,
   5.3155,
   5.317,
   5.3185,
   5.32,
   5.3215,
   5.323,
   5.3245,
   5.326,
   5.3275,
   5.329,
   5.3305,
   5.332,
   5.3335,
   5.335,
   5.3365,
   5.338,
   5.3395,
   5.341,
   5.3425,
   5.344,
   5.3455,
   5.347,
   5.3485,
   5.35,
   5.35,
   5.35};
   Double_t fit1d_Norm[mB]_Comp[cb2]_fy2[260] = {
   0.007246418,
   0,
   0.008206962,
   0.009303906,
   0.01055793,
   0.01199305,
   0.01363719,
   0.01552287,
   0.01768797,
   0.02017672,
   0.02304079,
   0.02634065,
   0.03014713,
   0.03454333,
   0.03962686,
   0.04551256,
   0.05233568,
   0.0602558,
   0.06946142,
   0.08017556,
   0.09266249,
   0.1072358,
   0.1242682,
   0.1442035,
   0.1675706,
   0.1950015,
   0.2272521,
   0.2652282,
   0.3100175,
   0.3629276,
   0.4255342,
   0.4610534,
   0.4997391,
   0.5418917,
   0.587842,
   0.6379541,
   0.6926293,
   0.7523099,
   0.8174836,
   0.8886888,
   0.9665196,
   1.051632,
   1.144753,
   1.246682,
   1.358308,
   1.418061,
   1.480613,
   1.546106,
   1.614685,
   1.686505,
   1.761729,
   1.840527,
   1.923081,
   2.00958,
   2.100225,
   2.195226,
   2.294805,
   2.399198,
   2.508651,
   2.623424,
   2.743792,
   2.870045,
   3.002489,
   3.141444,
   3.287253,
   3.440273,
   3.600883,
   3.769483,
   3.946495,
   4.132365,
   4.327563,
   4.532587,
   4.747962,
   4.859704,
   4.974243,
   5.091655,
   5.212016,
   5.335405,
   5.461902,
   5.59159,
   5.724555,
   5.860884,
   6.000668,
   6.143999,
   6.290973,
   6.441689,
   6.596247,
   6.75475,
   6.917307,
   7.084026,
   7.255022,
   7.430409,
   7.610308,
   7.794842,
   7.984137,
   8.368366,
   9.136159,
   9.516426,
   9.891982,
   10.26105,
   10.62184,
   10.97253,
   11.14352,
   11.31131,
   11.47568,
   11.63639,
   11.79324,
   11.94601,
   12.09448,
   12.23846,
   12.37772,
   12.51208,
   12.64134,
   12.76532,
   12.88383,
   12.9967,
   13.10376,
   13.20485,
   13.29982,
   13.38854,
   13.47085,
   13.54665,
   13.61581,
   13.67823,
   13.73381,
   13.78247,
   13.82414,
   13.85874,
   13.88622,
   13.90654,
   13.91968,
   13.9256,
   13.92431,
   13.91579,
   13.90007,
   13.87717,
   13.84713,
   13.80999,
   13.76581,
   13.71466,
   13.65661,
   13.59176,
   13.5202,
   13.44205,
   13.35742,
   13.26644,
   13.16926,
   13.066,
   12.95684,
   12.84193,
   12.72144,
   12.59554,
   12.46443,
   12.32828,
   12.18731,
   12.0417,
   11.89166,
   11.7374,
   11.57913,
   11.41708,
   11.25146,
   11.0825,
   10.91041,
   10.73543,
   10.37768,
   10.01107,
   9.637397,
   9.258448,
   8.491662,
   8.107362,
   7.919145,
   7.735733,
   7.556992,
   7.382793,
   7.213009,
   7.04752,
   6.886206,
   6.728953,
   6.575648,
   6.426185,
   6.280458,
   6.138365,
   5.999808,
   5.86469,
   5.732918,
   5.604403,
   5.479056,
   5.356792,
   5.237529,
   5.121186,
   4.896951,
   4.68349,
   4.48024,
   4.28667,
   4.102278,
   3.92659,
   3.75916,
   3.599566,
   3.447407,
   3.302308,
   3.163912,
   3.031881,
   2.905899,
   2.785661,
   2.670885,
   2.5613,
   2.45665,
   2.356693,
   2.261201,
   2.169957,
   2.082754,
   1.999398,
   1.919705,
   1.843498,
   1.770613,
   1.700891,
   1.634184,
   1.509251,
   1.394764,
   1.289776,
   1.193432,
   1.10496,
   1.023664,
   0.9489105,
   0.8801299,
   0.8168041,
   0.7584638,
   0.7046832,
   0.6550757,
   0.60929,
   0.5670066,
   0.5279348,
   0.4583908,
   0.3988093,
   0.3476514,
   0.3036325,
   0.2656781,
   0.2328867,
   0.2045004,
   0.1798807,
   0.1584881,
   0.1398658,
   0.1236266,
   0.1094411,
   0.0970289,
   0.08615043,
   0.07660101,
   0.0682052,
   0.0608124,
   0.05429311,
   0.04853579,
   0.04344415,
   0.03893499,
   0.03493626,
   0.03138548,
   0.02822838,
   0.02541775,
   0.02291246,
   0,
   0.02291246};
   graph = new TGraph(260,fit1d_Norm[mB]_Comp[cb2]_fx2,fit1d_Norm[mB]_Comp[cb2]_fy2);
   graph->SetName("fit1d_Norm[mB]_Comp[cb2]");
   graph->SetTitle("Projection of Fit1D Fitsig_dt_dt");

   ci = 1194;
   color = new TColor(ci, 1, 0, 0, " ", 0.4);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBmBcB_CompoBcb2cB2 = new TH1F("Graph_fit1d_NormoBmBcB_CompoBcb2cB2","Projection of Fit1D Fitsig_dt_dt",260,5.185,5.365);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->SetMinimum(0);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->SetMaximum(15.31816);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->SetDirectory(0);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->SetStats(0);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->SetMarkerStyle(20);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBmBcB_CompoBcb2cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[mB]_Comp[cb2]2);
   
   graph->Draw("fl");
   
   Double_t fit1d_Norm[mB]_fx3[259] = {
   5.1985,
   5.1985,
   5.2,
   5.2015,
   5.203,
   5.2045,
   5.206,
   5.2075,
   5.209,
   5.2105,
   5.212,
   5.2135,
   5.215,
   5.2165,
   5.218,
   5.2195,
   5.221,
   5.2225,
   5.224,
   5.2255,
   5.227,
   5.2285,
   5.23,
   5.2315,
   5.233,
   5.2345,
   5.236,
   5.2375,
   5.239,
   5.2405,
   5.242,
   5.2435,
   5.24425,
   5.245,
   5.24575,
   5.2465,
   5.24725,
   5.248,
   5.24875,
   5.2495,
   5.25025,
   5.251,
   5.25175,
   5.2525,
   5.25325,
   5.254,
   5.25475,
   5.255125,
   5.2555,
   5.255875,
   5.25625,
   5.256625,
   5.257,
   5.257375,
   5.25775,
   5.258125,
   5.2585,
   5.258875,
   5.25925,
   5.259625,
   5.26,
   5.260375,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264875,
   5.265062,
   5.26525,
   5.265437,
   5.265625,
   5.265813,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.269,
   5.26975,
   5.270125,
   5.2705,
   5.270875,
   5.27125,
   5.271625,
   5.271813,
   5.272,
   5.272188,
   5.272375,
   5.272563,
   5.27275,
   5.272938,
   5.273125,
   5.273313,
   5.2735,
   5.273688,
   5.273875,
   5.274063,
   5.27425,
   5.274438,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276312,
   5.2765,
   5.276687,
   5.276875,
   5.277062,
   5.27725,
   5.277437,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278562,
   5.27875,
   5.278937,
   5.279125,
   5.279312,
   5.2795,
   5.279687,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.28325,
   5.283625,
   5.284,
   5.284375,
   5.28475,
   5.2855,
   5.285875,
   5.286062,
   5.28625,
   5.286437,
   5.286625,
   5.286812,
   5.287,
   5.287187,
   5.287375,
   5.287562,
   5.28775,
   5.287937,
   5.288125,
   5.288312,
   5.2885,
   5.288687,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.29,
   5.290375,
   5.29075,
   5.291125,
   5.2915,
   5.291875,
   5.29225,
   5.292625,
   5.293,
   5.293375,
   5.29375,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.298625,
   5.299,
   5.299375,
   5.29975,
   5.3005,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.30575,
   5.3065,
   5.30725,
   5.308,
   5.30875,
   5.3095,
   5.31025,
   5.311,
   5.3125,
   5.314,
   5.3155,
   5.317,
   5.3185,
   5.32,
   5.3215,
   5.323,
   5.3245,
   5.326,
   5.3275,
   5.329,
   5.3305,
   5.332,
   5.3335,
   5.335,
   5.3365,
   5.338,
   5.3395,
   5.341,
   5.3425,
   5.344,
   5.3455,
   5.347,
   5.3485,
   5.35,
   5.35,
   5.3515,
   5.3515};
   Double_t fit1d_Norm[mB]_fy3[259] = {
   0,
   6.536092,
   6.536092,
   6.517449,
   6.499001,
   6.48077,
   6.462778,
   6.445053,
   6.427628,
   6.41054,
   6.393834,
   6.377561,
   6.361781,
   6.346564,
   6.331995,
   6.31817,
   6.305204,
   6.293232,
   6.282413,
   6.272937,
   6.265024,
   6.258941,
   6.255,
   6.253573,
   6.255105,
   6.260123,
   6.269261,
   6.283273,
   6.303066,
   6.329726,
   6.364561,
   6.409148,
   6.435677,
   6.465386,
   6.498576,
   6.535577,
   6.576753,
   6.622506,
   6.673277,
   6.729555,
   6.791878,
   6.86084,
   6.937097,
   7.021375,
   7.114475,
   7.217286,
   7.330788,
   7.391884,
   7.45607,
   7.523501,
   7.594338,
   7.668753,
   7.746927,
   7.82905,
   7.915321,
   8.005952,
   8.101165,
   8.201194,
   8.306287,
   8.416703,
   8.532718,
   8.654621,
   8.782717,
   8.917329,
   9.058797,
   9.20748,
   9.363756,
   9.528025,
   9.70071,
   9.882255,
   10.07313,
   10.27384,
   10.4849,
   10.70687,
   10.82213,
   10.94033,
   11.06157,
   11.18592,
   11.31345,
   11.44427,
   11.57845,
   11.71608,
   11.85726,
   12.00209,
   12.15066,
   12.30307,
   12.45943,
   12.61984,
   12.78442,
   12.95327,
   13.12652,
   13.30428,
   13.48667,
   13.67383,
   14.05378,
   14.81303,
   15.18903,
   15.56033,
   15.92514,
   16.28167,
   16.62811,
   16.79697,
   16.96264,
   17.12488,
   17.28347,
   17.4382,
   17.58884,
   17.7352,
   17.87705,
   18.0142,
   18.14644,
   18.27358,
   18.39544,
   18.51183,
   18.62259,
   18.72753,
   18.82651,
   18.91937,
   19.00598,
   19.08618,
   19.15987,
   19.22692,
   19.28723,
   19.34071,
   19.38726,
   19.42681,
   19.45931,
   19.48469,
   19.50291,
   19.51394,
   19.51776,
   19.51436,
   19.50375,
   19.48593,
   19.46093,
   19.42879,
   19.38955,
   19.34327,
   19.29002,
   19.22988,
   19.16293,
   19.08928,
   19.00904,
   18.92232,
   18.82925,
   18.72997,
   18.62463,
   18.51338,
   18.39638,
   18.2738,
   18.14582,
   18.01262,
   17.87439,
   17.73133,
   17.58363,
   17.43151,
   17.27517,
   17.11482,
   16.95069,
   16.78299,
   16.61195,
   16.26073,
   15.89883,
   15.52806,
   15.15025,
   14.76715,
   13.99209,
   13.60366,
   13.41338,
   13.2279,
   13.04709,
   12.87083,
   12.69899,
   12.53143,
   12.36806,
   12.20875,
   12.05338,
   11.90186,
   11.75408,
   11.60993,
   11.46931,
   11.33214,
   11.19831,
   11.06774,
   10.94034,
   10.81603,
   10.69471,
   10.57632,
   10.34798,
   10.13043,
   9.923083,
   9.725423,
   9.536943,
   9.357172,
   9.185661,
   9.021988,
   8.865755,
   8.716584,
   8.574119,
   8.438023,
   8.307977,
   8.183681,
   8.064848,
   7.951209,
   7.842508,
   7.738504,
   7.638968,
   7.543682,
   7.452441,
   7.36505,
   7.281324,
   7.201089,
   7.124177,
   7.050432,
   6.979705,
   6.846741,
   6.724235,
   6.611239,
   6.5069,
   6.410446,
   6.321178,
   6.238466,
   6.161738,
   6.090477,
   6.024214,
   5.962522,
   5.905015,
   5.851342,
   5.801183,
   5.754247,
   5.669011,
   5.593784,
   5.527028,
   5.467457,
   5.413998,
   5.365749,
   5.321951,
   5.281965,
   5.245253,
   5.211358,
   5.179891,
   5.150524,
   5.122975,
   5.097006,
   5.072411,
   5.049015,
   5.026667,
   5.005238,
   4.984615,
   4.964702,
   4.945417,
   4.926686,
   4.908447,
   4.890647,
   4.873236,
   4.856175,
   4.856175,
   0,
   4.856175};
   graph = new TGraph(259,fit1d_Norm[mB]_fx3,fit1d_Norm[mB]_fy3);
   graph->SetName("fit1d_Norm[mB]");
   graph->SetTitle("Projection of Fit1D Fitsig_dt_dt");

   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBmBcB3 = new TH1F("Graph_fit1d_NormoBmBcB3","Projection of Fit1D Fitsig_dt_dt",259,5.1832,5.3668);
   Graph_fit1d_NormoBmBcB3->SetMinimum(0);
   Graph_fit1d_NormoBmBcB3->SetMaximum(21.46954);
   Graph_fit1d_NormoBmBcB3->SetDirectory(0);
   Graph_fit1d_NormoBmBcB3->SetStats(0);
   Graph_fit1d_NormoBmBcB3->SetMarkerStyle(20);
   Graph_fit1d_NormoBmBcB3->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBmBcB3->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmBcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBmBcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmBcB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBmBcB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBmBcB3->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBmBcB3->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmBcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmBcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBmBcB3->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBmBcB3->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmBcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmBcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBmBcB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBmBcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[mB]3);
   
   graph->Draw("l");
   
   Double_t h_ds_1004_Cut[sample==sample::DATA]_fx3001[100] = {
   5.20075,
   5.20225,
   5.20375,
   5.20525,
   5.20675,
   5.20825,
   5.20975,
   5.21125,
   5.21275,
   5.21425,
   5.21575,
   5.21725,
   5.21875,
   5.22025,
   5.22175,
   5.22325,
   5.22475,
   5.22625,
   5.22775,
   5.22925,
   5.23075,
   5.23225,
   5.23375,
   5.23525,
   5.23675,
   5.23825,
   5.23975,
   5.24125,
   5.24275,
   5.24425,
   5.24575,
   5.24725,
   5.24875,
   5.25025,
   5.25175,
   5.25325,
   5.25475,
   5.25625,
   5.25775,
   5.25925,
   5.26075,
   5.26225,
   5.26375,
   5.26525,
   5.26675,
   5.26825,
   5.26975,
   5.27125,
   5.27275,
   5.27425,
   5.27575,
   5.27725,
   5.27875,
   5.28025,
   5.28175,
   5.28325,
   5.28475,
   5.28625,
   5.28775,
   5.28925,
   5.29075,
   5.29225,
   5.29375,
   5.29525,
   5.29675,
   5.29825,
   5.29975,
   5.30125,
   5.30275,
   5.30425,
   5.30575,
   5.30725,
   5.30875,
   5.31025,
   5.31175,
   5.31325,
   5.31475,
   5.31625,
   5.31775,
   5.31925,
   5.32075,
   5.32225,
   5.32375,
   5.32525,
   5.32675,
   5.32825,
   5.32975,
   5.33125,
   5.33275,
   5.33425,
   5.33575,
   5.33725,
   5.33875,
   5.34025,
   5.34175,
   5.34325,
   5.34475,
   5.34625,
   5.34775,
   5.34925};
   Double_t h_ds_1004_Cut[sample==sample::DATA]_fy3001[100] = {
   7,
   6,
   7,
   6,
   8,
   5,
   5,
   7,
   4,
   6,
   8,
   9,
   3,
   6,
   7,
   3,
   6,
   8,
   5,
   8,
   8,
   6,
   7,
   8,
   9,
   6,
   6,
   5,
   9,
   6,
   6,
   7,
   7,
   9,
   4,
   6,
   8,
   6,
   8,
   11,
   7,
   9,
   6,
   15,
   9,
   16,
   14,
   16,
   15,
   19,
   25,
   21,
   18,
   19,
   12,
   19,
   10,
   14,
   9,
   13,
   18,
   10,
   5,
   3,
   12,
   8,
   9,
   4,
   11,
   4,
   9,
   5,
   9,
   3,
   4,
   8,
   6,
   5,
   2,
   6,
   2,
   2,
   5,
   5,
   6,
   3,
   8,
   5,
   5,
   3,
   5,
   2,
   2,
   6,
   6,
   9,
   4,
   6,
   6,
   8};
   Double_t h_ds_1004_Cut[sample==sample::DATA]_felx3001[100] = {
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075};
   Double_t h_ds_1004_Cut[sample==sample::DATA]_fely3001[100] = {
   2.58147,
   2.379931,
   2.58147,
   2.379931,
   2.768386,
   2.159691,
   2.159691,
   2.58147,
   1.914339,
   2.379931,
   2.768386,
   2.943461,
   1.632705,
   2.379931,
   2.58147,
   1.632705,
   2.379931,
   2.768386,
   2.159691,
   2.768386,
   2.768386,
   2.379931,
   2.58147,
   2.768386,
   2.943461,
   2.379931,
   2.379931,
   2.159691,
   2.943461,
   2.379931,
   2.379931,
   2.58147,
   2.58147,
   2.943461,
   1.914339,
   2.379931,
   2.768386,
   2.379931,
   2.768386,
   3.265579,
   2.58147,
   2.943461,
   2.379931,
   3.82938,
   2.943461,
   3.957801,
   3.6965,
   3.957801,
   3.82938,
   4.320219,
   4.966335,
   4.545807,
   4.202887,
   4.320219,
   3.415266,
   4.320219,
   3.108694,
   3.6965,
   2.943461,
   3.558662,
   4.202887,
   3.108694,
   2.159691,
   1.632705,
   3.415266,
   2.768386,
   2.943461,
   1.914339,
   3.265579,
   1.914339,
   2.943461,
   2.159691,
   2.943461,
   1.632705,
   1.914339,
   2.768386,
   2.379931,
   2.159691,
   1.291815,
   2.379931,
   1.291815,
   1.291815,
   2.159691,
   2.159691,
   2.379931,
   1.632705,
   2.768386,
   2.159691,
   2.159691,
   1.632705,
   2.159691,
   1.291815,
   1.291815,
   2.379931,
   2.379931,
   2.943461,
   1.914339,
   2.379931,
   2.379931,
   2.768386};
   Double_t h_ds_1004_Cut[sample==sample::DATA]_fehx3001[100] = {
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075};
   Double_t h_ds_1004_Cut[sample==sample::DATA]_fehy3001[100] = {
   3.770281,
   3.583642,
   3.770281,
   3.583642,
   3.945142,
   3.382473,
   3.382473,
   3.770281,
   3.162753,
   3.583642,
   3.945142,
   4.110204,
   2.918186,
   3.583642,
   3.770281,
   2.918186,
   3.583642,
   3.945142,
   3.382473,
   3.945142,
   3.945142,
   3.583642,
   3.770281,
   3.945142,
   4.110204,
   3.583642,
   3.583642,
   3.382473,
   4.110204,
   3.583642,
   3.583642,
   3.770281,
   3.770281,
   4.110204,
   3.162753,
   3.583642,
   3.945142,
   3.583642,
   3.945142,
   4.416521,
   3.770281,
   4.110204,
   3.583642,
   4.958738,
   4.110204,
   5.083066,
   4.830381,
   5.083066,
   4.958738,
   5.435196,
   6.066589,
   5.655182,
   5.321007,
   5.435196,
   4.559819,
   5.435196,
   4.26695,
   4.830381,
   4.110204,
   4.697573,
   5.321007,
   4.26695,
   3.382473,
   2.918186,
   4.559819,
   3.945142,
   4.110204,
   3.162753,
   4.416521,
   3.162753,
   4.110204,
   3.382473,
   4.110204,
   2.918186,
   3.162753,
   3.945142,
   3.583642,
   3.382473,
   2.63786,
   3.583642,
   2.63786,
   2.63786,
   3.382473,
   3.382473,
   3.583642,
   2.918186,
   3.945142,
   3.382473,
   3.382473,
   2.918186,
   3.382473,
   2.63786,
   2.63786,
   3.583642,
   3.583642,
   4.110204,
   3.162753,
   3.583642,
   3.583642,
   3.945142};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_ds_1004_Cut[sample==sample::DATA]_fx3001,h_ds_1004_Cut[sample==sample::DATA]_fy3001,h_ds_1004_Cut[sample==sample::DATA]_felx3001,h_ds_1004_Cut[sample==sample::DATA]_fehx3001,h_ds_1004_Cut[sample==sample::DATA]_fely3001,h_ds_1004_Cut[sample==sample::DATA]_fehy3001);
   grae->SetName("h_ds_1004_Cut[sample==sample::DATA]");
   grae->SetTitle("Histogram of ds_1004_plot__mB");
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001 = new TH1F("Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001","Histogram of ds_1004_plot__mB",100,5.185,5.365);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->SetMinimum(0.6373669);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->SetMaximum(34.10243);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->SetDirectory(0);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->SetStats(0);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->SetMarkerStyle(20);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1004_Cut[sample==sample::DATA]3001);
   
   grae->Draw("zp");
   
   TH1D *frame_17fca7c0__2 = new TH1D("frame_17fca7c0__2","A RooPlot of \"m123c2\"",100,5.2,5.35);
   frame_17fca7c0__2->SetBinContent(1,32.61992);
   frame_17fca7c0__2->SetMaximum(40);
   frame_17fca7c0__2->SetEntries(1);
   frame_17fca7c0__2->SetDirectory(0);
   frame_17fca7c0__2->SetStats(0);
   frame_17fca7c0__2->SetMarkerStyle(20);
   frame_17fca7c0__2->GetXaxis()->SetNdivisions(505);
   frame_17fca7c0__2->GetXaxis()->SetLabelFont(132);
   frame_17fca7c0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_17fca7c0__2->GetXaxis()->SetLabelSize(0.075);
   frame_17fca7c0__2->GetXaxis()->SetTitleSize(-1);
   frame_17fca7c0__2->GetXaxis()->SetTitleOffset(1);
   frame_17fca7c0__2->GetXaxis()->SetTitleFont(132);
   frame_17fca7c0__2->GetYaxis()->SetNdivisions(506);
   frame_17fca7c0__2->GetYaxis()->SetLabelFont(132);
   frame_17fca7c0__2->GetYaxis()->SetLabelSize(0.075);
   frame_17fca7c0__2->GetYaxis()->SetTitleSize(0.05);
   frame_17fca7c0__2->GetYaxis()->SetTitleFont(132);
   frame_17fca7c0__2->GetZaxis()->SetLabelFont(132);
   frame_17fca7c0__2->GetZaxis()->SetLabelSize(0.05);
   frame_17fca7c0__2->GetZaxis()->SetTitleSize(0.05);
   frame_17fca7c0__2->GetZaxis()->SetTitleOffset(1);
   frame_17fca7c0__2->GetZaxis()->SetTitleFont(132);
   frame_17fca7c0__2->Draw("AXISSAME");
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figs/Fig2_2d.C <==
void hist2d_paper()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Dec  8 23:14:33 2022) by ROOT version 6.20/06
   TCanvas *canv = new TCanvas("canv", "canv",235,105,800,602);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   gROOT->SetEditHistograms();
   canv->SetHighLightColor(2);
   canv->Range(3.875817,1.277301,4.918954,2.299791);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetTickx(1);
   canv->SetTicky(1);
   canv->SetLeftMargin(0.1190476);
   canv->SetRightMargin(0.1140351);
   canv->SetTopMargin(0.04869565);
   canv->SetBottomMargin(0.12);
   canv->SetFrameBorderMode(0);
   canv->SetFrameBorderMode(0);
   
   TH2F *hist_gam_m13vsm23_dt = new TH2F("hist_gam_m13vsm23_dt","",40,4,4.8,40,1.4,2.25);
   hist_gam_m13vsm23_dt->SetBinContent(152,0.5530825);
   hist_gam_m13vsm23_dt->SetBinContent(153,0.1225701);
   hist_gam_m13vsm23_dt->SetBinContent(154,4.790957);
   hist_gam_m13vsm23_dt->SetBinContent(155,1.446666);
   hist_gam_m13vsm23_dt->SetBinContent(156,4.278828);
   hist_gam_m13vsm23_dt->SetBinContent(157,2.560851);
   hist_gam_m13vsm23_dt->SetBinContent(158,5.828774);
   hist_gam_m13vsm23_dt->SetBinContent(159,1.951193);
   hist_gam_m13vsm23_dt->SetBinContent(160,2.458792);
   hist_gam_m13vsm23_dt->SetBinContent(191,1.17807);
   hist_gam_m13vsm23_dt->SetBinContent(192,4.736685);
   hist_gam_m13vsm23_dt->SetBinContent(193,-0.1493063);
   hist_gam_m13vsm23_dt->SetBinContent(194,-1.210564);
   hist_gam_m13vsm23_dt->SetBinContent(195,6.068806);
   hist_gam_m13vsm23_dt->SetBinContent(196,0.06754494);
   hist_gam_m13vsm23_dt->SetBinContent(197,4.125536);
   hist_gam_m13vsm23_dt->SetBinContent(198,10.12896);
   hist_gam_m13vsm23_dt->SetBinContent(199,6.232135);
   hist_gam_m13vsm23_dt->SetBinContent(200,7.321745);
   hist_gam_m13vsm23_dt->SetBinContent(201,9.453899);
   hist_gam_m13vsm23_dt->SetBinContent(202,8.641144);
   hist_gam_m13vsm23_dt->SetBinContent(203,12.83572);
   hist_gam_m13vsm23_dt->SetBinContent(204,2.738859);
   hist_gam_m13vsm23_dt->SetBinContent(205,-0.3226105);
   hist_gam_m13vsm23_dt->SetBinContent(230,-0.04562382);
   hist_gam_m13vsm23_dt->SetBinContent(231,1.707937);
   hist_gam_m13vsm23_dt->SetBinContent(232,3.313565);
   hist_gam_m13vsm23_dt->SetBinContent(233,8.028388);
   hist_gam_m13vsm23_dt->SetBinContent(234,12.05589);
   hist_gam_m13vsm23_dt->SetBinContent(235,0.4151229);
   hist_gam_m13vsm23_dt->SetBinContent(236,0.1589382);
   hist_gam_m13vsm23_dt->SetBinContent(237,7.567227);
   hist_gam_m13vsm23_dt->SetBinContent(238,4.053951);
   hist_gam_m13vsm23_dt->SetBinContent(239,-1.047526);
   hist_gam_m13vsm23_dt->SetBinContent(240,6.916518);
   hist_gam_m13vsm23_dt->SetBinContent(241,9.490484);
   hist_gam_m13vsm23_dt->SetBinContent(242,8.006598);
   hist_gam_m13vsm23_dt->SetBinContent(243,3.072259);
   hist_gam_m13vsm23_dt->SetBinContent(244,6.428699);
   hist_gam_m13vsm23_dt->SetBinContent(245,7.295856);
   hist_gam_m13vsm23_dt->SetBinContent(246,6.174481);
   hist_gam_m13vsm23_dt->SetBinContent(247,1.655294);
   hist_gam_m13vsm23_dt->SetBinContent(248,-0.6532595);
   hist_gam_m13vsm23_dt->SetBinContent(270,-0.3783185);
   hist_gam_m13vsm23_dt->SetBinContent(271,1.05016);
   hist_gam_m13vsm23_dt->SetBinContent(272,5.894279);
   hist_gam_m13vsm23_dt->SetBinContent(273,0.5227191);
   hist_gam_m13vsm23_dt->SetBinContent(274,3.432859);
   hist_gam_m13vsm23_dt->SetBinContent(275,-0.7874807);
   hist_gam_m13vsm23_dt->SetBinContent(276,5.539294);
   hist_gam_m13vsm23_dt->SetBinContent(277,3.435835);
   hist_gam_m13vsm23_dt->SetBinContent(278,3.334303);
   hist_gam_m13vsm23_dt->SetBinContent(279,4.955069);
   hist_gam_m13vsm23_dt->SetBinContent(280,8.761575);
   hist_gam_m13vsm23_dt->SetBinContent(281,-0.2792927);
   hist_gam_m13vsm23_dt->SetBinContent(282,12.16554);
   hist_gam_m13vsm23_dt->SetBinContent(283,2.581346);
   hist_gam_m13vsm23_dt->SetBinContent(284,7.153704);
   hist_gam_m13vsm23_dt->SetBinContent(285,7.934271);
   hist_gam_m13vsm23_dt->SetBinContent(286,8.369549);
   hist_gam_m13vsm23_dt->SetBinContent(287,7.915468);
   hist_gam_m13vsm23_dt->SetBinContent(288,9.219645);
   hist_gam_m13vsm23_dt->SetBinContent(289,6.783915);
   hist_gam_m13vsm23_dt->SetBinContent(290,-0.2640322);
   hist_gam_m13vsm23_dt->SetBinContent(291,-0.3725492);
   hist_gam_m13vsm23_dt->SetBinContent(310,-0.18377);
   hist_gam_m13vsm23_dt->SetBinContent(311,0.8953635);
   hist_gam_m13vsm23_dt->SetBinContent(312,0.1085934);
   hist_gam_m13vsm23_dt->SetBinContent(313,2.599703);
   hist_gam_m13vsm23_dt->SetBinContent(314,-0.2099306);
   hist_gam_m13vsm23_dt->SetBinContent(315,2.205683);
   hist_gam_m13vsm23_dt->SetBinContent(316,5.935107);
   hist_gam_m13vsm23_dt->SetBinContent(317,0.5422251);
   hist_gam_m13vsm23_dt->SetBinContent(318,-0.3825219);
   hist_gam_m13vsm23_dt->SetBinContent(319,3.588809);
   hist_gam_m13vsm23_dt->SetBinContent(320,-0.8952426);
   hist_gam_m13vsm23_dt->SetBinContent(321,-2.255392);
   hist_gam_m13vsm23_dt->SetBinContent(322,2.769109);
   hist_gam_m13vsm23_dt->SetBinContent(323,6.72358);
   hist_gam_m13vsm23_dt->SetBinContent(324,4.541742);
   hist_gam_m13vsm23_dt->SetBinContent(325,3.679191);
   hist_gam_m13vsm23_dt->SetBinContent(326,0.2646762);
   hist_gam_m13vsm23_dt->SetBinContent(327,4.718191);
   hist_gam_m13vsm23_dt->SetBinContent(328,7.865696);
   hist_gam_m13vsm23_dt->SetBinContent(329,3.970074);
   hist_gam_m13vsm23_dt->SetBinContent(330,6.464304);
   hist_gam_m13vsm23_dt->SetBinContent(331,-0.6652138);
   hist_gam_m13vsm23_dt->SetBinContent(332,6.317651);
   hist_gam_m13vsm23_dt->SetBinContent(333,2.848858);
   hist_gam_m13vsm23_dt->SetBinContent(351,-0.5131879);
   hist_gam_m13vsm23_dt->SetBinContent(352,1.922756);
   hist_gam_m13vsm23_dt->SetBinContent(353,-1.352596);
   hist_gam_m13vsm23_dt->SetBinContent(354,2.07788);
   hist_gam_m13vsm23_dt->SetBinContent(355,-0.7446732);
   hist_gam_m13vsm23_dt->SetBinContent(356,4.350078);
   hist_gam_m13vsm23_dt->SetBinContent(357,1.877526);
   hist_gam_m13vsm23_dt->SetBinContent(358,1.859995);
   hist_gam_m13vsm23_dt->SetBinContent(359,4.060943);
   hist_gam_m13vsm23_dt->SetBinContent(360,-0.4752599);
   hist_gam_m13vsm23_dt->SetBinContent(361,3.59339);
   hist_gam_m13vsm23_dt->SetBinContent(362,4.197573);
   hist_gam_m13vsm23_dt->SetBinContent(363,-1.642277);
   hist_gam_m13vsm23_dt->SetBinContent(364,6.083699);
   hist_gam_m13vsm23_dt->SetBinContent(365,5.527195);
   hist_gam_m13vsm23_dt->SetBinContent(366,1.629251);
   hist_gam_m13vsm23_dt->SetBinContent(367,8.171483);
   hist_gam_m13vsm23_dt->SetBinContent(368,0.5735618);
   hist_gam_m13vsm23_dt->SetBinContent(369,7.679513);
   hist_gam_m13vsm23_dt->SetBinContent(370,12.8529);
   hist_gam_m13vsm23_dt->SetBinContent(371,1.975922);
   hist_gam_m13vsm23_dt->SetBinContent(372,6.823781);
   hist_gam_m13vsm23_dt->SetBinContent(373,9.738027);
   hist_gam_m13vsm23_dt->SetBinContent(374,2.714677);
   hist_gam_m13vsm23_dt->SetBinContent(375,0.08010106);
   hist_gam_m13vsm23_dt->SetBinContent(391,-0.215469);
   hist_gam_m13vsm23_dt->SetBinContent(392,2.01298);
   hist_gam_m13vsm23_dt->SetBinContent(393,0.7885054);
   hist_gam_m13vsm23_dt->SetBinContent(394,-0.8833852);
   hist_gam_m13vsm23_dt->SetBinContent(395,0.97611);
   hist_gam_m13vsm23_dt->SetBinContent(396,1.572883);
   hist_gam_m13vsm23_dt->SetBinContent(397,2.0245);
   hist_gam_m13vsm23_dt->SetBinContent(398,2.706308);
   hist_gam_m13vsm23_dt->SetBinContent(399,6.120576);
   hist_gam_m13vsm23_dt->SetBinContent(400,-0.4170551);
   hist_gam_m13vsm23_dt->SetBinContent(401,2.055176);
   hist_gam_m13vsm23_dt->SetBinContent(402,4.015487);
   hist_gam_m13vsm23_dt->SetBinContent(403,-0.6349331);
   hist_gam_m13vsm23_dt->SetBinContent(404,-3.0292);
   hist_gam_m13vsm23_dt->SetBinContent(405,-1.466471);
   hist_gam_m13vsm23_dt->SetBinContent(406,3.310191);
   hist_gam_m13vsm23_dt->SetBinContent(407,1.25332);
   hist_gam_m13vsm23_dt->SetBinContent(408,1.194739);
   hist_gam_m13vsm23_dt->SetBinContent(409,4.748273);
   hist_gam_m13vsm23_dt->SetBinContent(410,4.998761);
   hist_gam_m13vsm23_dt->SetBinContent(411,0.02625129);
   hist_gam_m13vsm23_dt->SetBinContent(412,2.171747);
   hist_gam_m13vsm23_dt->SetBinContent(413,7.321395);
   hist_gam_m13vsm23_dt->SetBinContent(414,3.686857);
   hist_gam_m13vsm23_dt->SetBinContent(415,0.9467434);
   hist_gam_m13vsm23_dt->SetBinContent(416,2.836536);
   hist_gam_m13vsm23_dt->SetBinContent(417,-2.377005);
   hist_gam_m13vsm23_dt->SetBinContent(432,1.215313);
   hist_gam_m13vsm23_dt->SetBinContent(433,4.786971);
   hist_gam_m13vsm23_dt->SetBinContent(434,-0.6468104);
   hist_gam_m13vsm23_dt->SetBinContent(435,0.3514424);
   hist_gam_m13vsm23_dt->SetBinContent(436,3.204294);
   hist_gam_m13vsm23_dt->SetBinContent(437,1.55195);
   hist_gam_m13vsm23_dt->SetBinContent(438,-0.7299919);
   hist_gam_m13vsm23_dt->SetBinContent(439,0.2865381);
   hist_gam_m13vsm23_dt->SetBinContent(440,3.166305);
   hist_gam_m13vsm23_dt->SetBinContent(441,4.537555);
   hist_gam_m13vsm23_dt->SetBinContent(442,-2.098596);
   hist_gam_m13vsm23_dt->SetBinContent(443,3.572042);
   hist_gam_m13vsm23_dt->SetBinContent(444,-1.664596);
   hist_gam_m13vsm23_dt->SetBinContent(445,1.241297);
   hist_gam_m13vsm23_dt->SetBinContent(446,3.090546);
   hist_gam_m13vsm23_dt->SetBinContent(447,3.454374);
   hist_gam_m13vsm23_dt->SetBinContent(448,3.188324);
   hist_gam_m13vsm23_dt->SetBinContent(449,-0.450657);
   hist_gam_m13vsm23_dt->SetBinContent(450,0.6207358);
   hist_gam_m13vsm23_dt->SetBinContent(451,3.010172);
   hist_gam_m13vsm23_dt->SetBinContent(452,3.230808);
   hist_gam_m13vsm23_dt->SetBinContent(453,6.793845);
   hist_gam_m13vsm23_dt->SetBinContent(454,5.403442);
   hist_gam_m13vsm23_dt->SetBinContent(455,7.985442);
   hist_gam_m13vsm23_dt->SetBinContent(456,5.398316);
   hist_gam_m13vsm23_dt->SetBinContent(457,3.994659);
   hist_gam_m13vsm23_dt->SetBinContent(458,-0.7124484);
   hist_gam_m13vsm23_dt->SetBinContent(459,1.135902);
   hist_gam_m13vsm23_dt->SetBinContent(460,-0.6305246);
   hist_gam_m13vsm23_dt->SetBinContent(473,0.1129728);
   hist_gam_m13vsm23_dt->SetBinContent(474,-1.280761);
   hist_gam_m13vsm23_dt->SetBinContent(475,4.645776);
   hist_gam_m13vsm23_dt->SetBinContent(476,0.8217477);
   hist_gam_m13vsm23_dt->SetBinContent(477,0.2749681);
   hist_gam_m13vsm23_dt->SetBinContent(478,-1.169571);
   hist_gam_m13vsm23_dt->SetBinContent(479,1.684909);
   hist_gam_m13vsm23_dt->SetBinContent(480,-1.558688);
   hist_gam_m13vsm23_dt->SetBinContent(481,2.55678);
   hist_gam_m13vsm23_dt->SetBinContent(482,1.614221);
   hist_gam_m13vsm23_dt->SetBinContent(483,2.91837);
   hist_gam_m13vsm23_dt->SetBinContent(484,4.958116);
   hist_gam_m13vsm23_dt->SetBinContent(485,0.8502185);
   hist_gam_m13vsm23_dt->SetBinContent(486,0.0437003);
   hist_gam_m13vsm23_dt->SetBinContent(487,-1.73935);
   hist_gam_m13vsm23_dt->SetBinContent(488,-2.851543);
   hist_gam_m13vsm23_dt->SetBinContent(489,2.63499);
   hist_gam_m13vsm23_dt->SetBinContent(490,2.162382);
   hist_gam_m13vsm23_dt->SetBinContent(491,2.626637);
   hist_gam_m13vsm23_dt->SetBinContent(492,-3.185319);
   hist_gam_m13vsm23_dt->SetBinContent(493,6.373729);
   hist_gam_m13vsm23_dt->SetBinContent(494,-0.434562);
   hist_gam_m13vsm23_dt->SetBinContent(495,3.66908);
   hist_gam_m13vsm23_dt->SetBinContent(496,3.213433);
   hist_gam_m13vsm23_dt->SetBinContent(497,3.850555);
   hist_gam_m13vsm23_dt->SetBinContent(498,5.74879);
   hist_gam_m13vsm23_dt->SetBinContent(499,-1.322554);
   hist_gam_m13vsm23_dt->SetBinContent(500,2.769412);
   hist_gam_m13vsm23_dt->SetBinContent(501,6.891605);
   hist_gam_m13vsm23_dt->SetBinContent(502,0.7244368);
   hist_gam_m13vsm23_dt->SetBinContent(514,0.328828);
   hist_gam_m13vsm23_dt->SetBinContent(515,-0.7362955);
   hist_gam_m13vsm23_dt->SetBinContent(516,-0.3736348);
   hist_gam_m13vsm23_dt->SetBinContent(517,0.2024798);
   hist_gam_m13vsm23_dt->SetBinContent(518,1.103204);
   hist_gam_m13vsm23_dt->SetBinContent(519,-1.621195);
   hist_gam_m13vsm23_dt->SetBinContent(520,7.974529);
   hist_gam_m13vsm23_dt->SetBinContent(521,7.461326);
   hist_gam_m13vsm23_dt->SetBinContent(522,0.14604);
   hist_gam_m13vsm23_dt->SetBinContent(523,4.651299);
   hist_gam_m13vsm23_dt->SetBinContent(524,-1.015609);
   hist_gam_m13vsm23_dt->SetBinContent(525,1.616626);
   hist_gam_m13vsm23_dt->SetBinContent(526,1.733604);
   hist_gam_m13vsm23_dt->SetBinContent(527,2.884962);
   hist_gam_m13vsm23_dt->SetBinContent(528,-1.945947);
   hist_gam_m13vsm23_dt->SetBinContent(529,1.063352);
   hist_gam_m13vsm23_dt->SetBinContent(530,-2.616461);
   hist_gam_m13vsm23_dt->SetBinContent(531,-0.1722087);
   hist_gam_m13vsm23_dt->SetBinContent(532,0.9383454);
   hist_gam_m13vsm23_dt->SetBinContent(533,3.139699);
   hist_gam_m13vsm23_dt->SetBinContent(534,-1.395455);
   hist_gam_m13vsm23_dt->SetBinContent(535,1.557352);
   hist_gam_m13vsm23_dt->SetBinContent(536,7.160065);
   hist_gam_m13vsm23_dt->SetBinContent(537,-1.119723);
   hist_gam_m13vsm23_dt->SetBinContent(538,1.055658);
   hist_gam_m13vsm23_dt->SetBinContent(539,1.622545);
   hist_gam_m13vsm23_dt->SetBinContent(540,4.152603);
   hist_gam_m13vsm23_dt->SetBinContent(541,0.4377536);
   hist_gam_m13vsm23_dt->SetBinContent(542,1.053652);
   hist_gam_m13vsm23_dt->SetBinContent(543,0.3634073);
   hist_gam_m13vsm23_dt->SetBinContent(544,-0.0804556);
   hist_gam_m13vsm23_dt->SetBinContent(555,-0.08809793);
   hist_gam_m13vsm23_dt->SetBinContent(556,0.7938973);
   hist_gam_m13vsm23_dt->SetBinContent(557,-0.992114);
   hist_gam_m13vsm23_dt->SetBinContent(558,0.791785);
   hist_gam_m13vsm23_dt->SetBinContent(559,1.323538);
   hist_gam_m13vsm23_dt->SetBinContent(560,-1.009091);
   hist_gam_m13vsm23_dt->SetBinContent(561,1.044077);
   hist_gam_m13vsm23_dt->SetBinContent(562,1.404925);
   hist_gam_m13vsm23_dt->SetBinContent(563,4.386019);
   hist_gam_m13vsm23_dt->SetBinContent(564,1.511569);
   hist_gam_m13vsm23_dt->SetBinContent(565,6.518659);
   hist_gam_m13vsm23_dt->SetBinContent(566,1.659549);
   hist_gam_m13vsm23_dt->SetBinContent(567,2.670257);
   hist_gam_m13vsm23_dt->SetBinContent(568,4.887311);
   hist_gam_m13vsm23_dt->SetBinContent(569,0.3301109);
   hist_gam_m13vsm23_dt->SetBinContent(570,-0.2130268);
   hist_gam_m13vsm23_dt->SetBinContent(571,-1.0286);
   hist_gam_m13vsm23_dt->SetBinContent(572,0.004223198);
   hist_gam_m13vsm23_dt->SetBinContent(573,3.836252);
   hist_gam_m13vsm23_dt->SetBinContent(574,0.0298277);
   hist_gam_m13vsm23_dt->SetBinContent(575,0.2958843);
   hist_gam_m13vsm23_dt->SetBinContent(576,0.4097704);
   hist_gam_m13vsm23_dt->SetBinContent(577,3.594943);
   hist_gam_m13vsm23_dt->SetBinContent(578,-0.6564192);
   hist_gam_m13vsm23_dt->SetBinContent(579,10.07246);
   hist_gam_m13vsm23_dt->SetBinContent(580,1.286508);
   hist_gam_m13vsm23_dt->SetBinContent(581,0.7916529);
   hist_gam_m13vsm23_dt->SetBinContent(582,-0.342441);
   hist_gam_m13vsm23_dt->SetBinContent(583,2.072574);
   hist_gam_m13vsm23_dt->SetBinContent(584,-0.6181412);
   hist_gam_m13vsm23_dt->SetBinContent(585,2.705228);
   hist_gam_m13vsm23_dt->SetBinContent(586,-0.2058365);
   hist_gam_m13vsm23_dt->SetBinContent(596,-0.2037283);
   hist_gam_m13vsm23_dt->SetBinContent(597,-0.01392312);
   hist_gam_m13vsm23_dt->SetBinContent(598,-0.5593952);
   hist_gam_m13vsm23_dt->SetBinContent(599,0.9767624);
   hist_gam_m13vsm23_dt->SetBinContent(600,-2.733469);
   hist_gam_m13vsm23_dt->SetBinContent(601,2.84193);
   hist_gam_m13vsm23_dt->SetBinContent(602,0.501634);
   hist_gam_m13vsm23_dt->SetBinContent(603,-0.5091293);
   hist_gam_m13vsm23_dt->SetBinContent(604,2.151963);
   hist_gam_m13vsm23_dt->SetBinContent(605,-1.522369);
   hist_gam_m13vsm23_dt->SetBinContent(606,-0.1970023);
   hist_gam_m13vsm23_dt->SetBinContent(607,-0.1957983);
   hist_gam_m13vsm23_dt->SetBinContent(608,1.895981);
   hist_gam_m13vsm23_dt->SetBinContent(609,1.229555);
   hist_gam_m13vsm23_dt->SetBinContent(610,-1.521743);
   hist_gam_m13vsm23_dt->SetBinContent(611,1.71233);
   hist_gam_m13vsm23_dt->SetBinContent(612,3.684008);
   hist_gam_m13vsm23_dt->SetBinContent(613,2.769643);
   hist_gam_m13vsm23_dt->SetBinContent(614,-0.3817624);
   hist_gam_m13vsm23_dt->SetBinContent(615,0.8297566);
   hist_gam_m13vsm23_dt->SetBinContent(616,-1.240205);
   hist_gam_m13vsm23_dt->SetBinContent(617,5.824694);
   hist_gam_m13vsm23_dt->SetBinContent(618,1.804093);
   hist_gam_m13vsm23_dt->SetBinContent(619,3.634415);
   hist_gam_m13vsm23_dt->SetBinContent(620,1.316762);
   hist_gam_m13vsm23_dt->SetBinContent(621,3.39193);
   hist_gam_m13vsm23_dt->SetBinContent(622,4.344234);
   hist_gam_m13vsm23_dt->SetBinContent(623,1.062661);
   hist_gam_m13vsm23_dt->SetBinContent(624,3.957572);
   hist_gam_m13vsm23_dt->SetBinContent(625,-2.140157);
   hist_gam_m13vsm23_dt->SetBinContent(626,-0.001927003);
   hist_gam_m13vsm23_dt->SetBinContent(627,-1.643316);
   hist_gam_m13vsm23_dt->SetBinContent(638,-0.2487804);
   hist_gam_m13vsm23_dt->SetBinContent(639,-2.097459);
   hist_gam_m13vsm23_dt->SetBinContent(640,0.01449609);
   hist_gam_m13vsm23_dt->SetBinContent(641,-0.5971687);
   hist_gam_m13vsm23_dt->SetBinContent(642,1.22013);
   hist_gam_m13vsm23_dt->SetBinContent(643,-0.2245207);
   hist_gam_m13vsm23_dt->SetBinContent(644,0.4262327);
   hist_gam_m13vsm23_dt->SetBinContent(645,1.456201);
   hist_gam_m13vsm23_dt->SetBinContent(646,2.09433);
   hist_gam_m13vsm23_dt->SetBinContent(647,-2.179014);
   hist_gam_m13vsm23_dt->SetBinContent(648,1.879117);
   hist_gam_m13vsm23_dt->SetBinContent(649,-2.012993);
   hist_gam_m13vsm23_dt->SetBinContent(650,-0.729073);
   hist_gam_m13vsm23_dt->SetBinContent(651,1.771826);
   hist_gam_m13vsm23_dt->SetBinContent(652,-2.095351);
   hist_gam_m13vsm23_dt->SetBinContent(653,-0.6499792);
   hist_gam_m13vsm23_dt->SetBinContent(654,-0.8125986);
   hist_gam_m13vsm23_dt->SetBinContent(655,-0.9806648);
   hist_gam_m13vsm23_dt->SetBinContent(656,0.1839396);
   hist_gam_m13vsm23_dt->SetBinContent(657,3.936384);
   hist_gam_m13vsm23_dt->SetBinContent(658,-0.7181222);
   hist_gam_m13vsm23_dt->SetBinContent(659,4.047542);
   hist_gam_m13vsm23_dt->SetBinContent(660,-1.794369);
   hist_gam_m13vsm23_dt->SetBinContent(661,-0.6911926);
   hist_gam_m13vsm23_dt->SetBinContent(662,-1.364742);
   hist_gam_m13vsm23_dt->SetBinContent(663,0.3435646);
   hist_gam_m13vsm23_dt->SetBinContent(664,-1.036425);
   hist_gam_m13vsm23_dt->SetBinContent(665,1.008663);
   hist_gam_m13vsm23_dt->SetBinContent(666,0.6671206);
   hist_gam_m13vsm23_dt->SetBinContent(667,0.6369122);
   hist_gam_m13vsm23_dt->SetBinContent(668,-1.314316);
   hist_gam_m13vsm23_dt->SetBinContent(669,-1.062754);
   hist_gam_m13vsm23_dt->SetBinContent(679,-0.5455265);
   hist_gam_m13vsm23_dt->SetBinContent(680,1.916751);
   hist_gam_m13vsm23_dt->SetBinContent(681,-0.8933429);
   hist_gam_m13vsm23_dt->SetBinContent(682,0.702204);
   hist_gam_m13vsm23_dt->SetBinContent(683,-0.300173);
   hist_gam_m13vsm23_dt->SetBinContent(684,2.430805);
   hist_gam_m13vsm23_dt->SetBinContent(685,0.1779902);
   hist_gam_m13vsm23_dt->SetBinContent(686,-1.451165);
   hist_gam_m13vsm23_dt->SetBinContent(687,1.244318);
   hist_gam_m13vsm23_dt->SetBinContent(688,-1.318403);
   hist_gam_m13vsm23_dt->SetBinContent(689,-2.002634);
   hist_gam_m13vsm23_dt->SetBinContent(690,3.562628);
   hist_gam_m13vsm23_dt->SetBinContent(691,2.284911);
   hist_gam_m13vsm23_dt->SetBinContent(692,1.209749);
   hist_gam_m13vsm23_dt->SetBinContent(693,0.6307631);
   hist_gam_m13vsm23_dt->SetBinContent(694,0.6915935);
   hist_gam_m13vsm23_dt->SetBinContent(695,0.1285286);
   hist_gam_m13vsm23_dt->SetBinContent(696,1.192453);
   hist_gam_m13vsm23_dt->SetBinContent(697,-1.643936);
   hist_gam_m13vsm23_dt->SetBinContent(698,-0.8037735);
   hist_gam_m13vsm23_dt->SetBinContent(699,1.853357);
   hist_gam_m13vsm23_dt->SetBinContent(700,-0.2790108);
   hist_gam_m13vsm23_dt->SetBinContent(701,-0.8522245);
   hist_gam_m13vsm23_dt->SetBinContent(702,-2.318695);
   hist_gam_m13vsm23_dt->SetBinContent(703,-0.1724298);
   hist_gam_m13vsm23_dt->SetBinContent(704,2.512266);
   hist_gam_m13vsm23_dt->SetBinContent(705,2.163607);
   hist_gam_m13vsm23_dt->SetBinContent(706,-0.2801551);
   hist_gam_m13vsm23_dt->SetBinContent(707,1.513126);
   hist_gam_m13vsm23_dt->SetBinContent(708,-1.548938);
   hist_gam_m13vsm23_dt->SetBinContent(709,-1.027059);
   hist_gam_m13vsm23_dt->SetBinContent(710,1.456851);
   hist_gam_m13vsm23_dt->SetBinContent(711,0.04205491);
   hist_gam_m13vsm23_dt->SetBinContent(720,0.2080975);
   hist_gam_m13vsm23_dt->SetBinContent(721,1.310748);
   hist_gam_m13vsm23_dt->SetBinContent(722,-0.249144);
   hist_gam_m13vsm23_dt->SetBinContent(723,-0.2598887);
   hist_gam_m13vsm23_dt->SetBinContent(724,-0.05226411);
   hist_gam_m13vsm23_dt->SetBinContent(725,0.9545047);
   hist_gam_m13vsm23_dt->SetBinContent(726,-1.354202);
   hist_gam_m13vsm23_dt->SetBinContent(727,1.04115);
   hist_gam_m13vsm23_dt->SetBinContent(728,2.331543);
   hist_gam_m13vsm23_dt->SetBinContent(729,-0.4256731);
   hist_gam_m13vsm23_dt->SetBinContent(730,0.1267829);
   hist_gam_m13vsm23_dt->SetBinContent(731,1.783439);
   hist_gam_m13vsm23_dt->SetBinContent(732,2.128962);
   hist_gam_m13vsm23_dt->SetBinContent(733,-1.062915);
   hist_gam_m13vsm23_dt->SetBinContent(734,1.095185);
   hist_gam_m13vsm23_dt->SetBinContent(735,2.830558);
   hist_gam_m13vsm23_dt->SetBinContent(736,-0.1034116);
   hist_gam_m13vsm23_dt->SetBinContent(737,3.702449);
   hist_gam_m13vsm23_dt->SetBinContent(738,1.857514);
   hist_gam_m13vsm23_dt->SetBinContent(739,0.7426286);
   hist_gam_m13vsm23_dt->SetBinContent(740,-1.573785);
   hist_gam_m13vsm23_dt->SetBinContent(741,1.0048);
   hist_gam_m13vsm23_dt->SetBinContent(742,-2.151713);
   hist_gam_m13vsm23_dt->SetBinContent(743,-1.113709);
   hist_gam_m13vsm23_dt->SetBinContent(744,-1.069784);
   hist_gam_m13vsm23_dt->SetBinContent(745,0.2178153);
   hist_gam_m13vsm23_dt->SetBinContent(746,-1.083139);
   hist_gam_m13vsm23_dt->SetBinContent(747,-2.751316);
   hist_gam_m13vsm23_dt->SetBinContent(748,3.657523);
   hist_gam_m13vsm23_dt->SetBinContent(749,0.08017838);
   hist_gam_m13vsm23_dt->SetBinContent(750,2.691258);
   hist_gam_m13vsm23_dt->SetBinContent(751,0.5312802);
   hist_gam_m13vsm23_dt->SetBinContent(752,1.567553);
   hist_gam_m13vsm23_dt->SetBinContent(762,-0.0775272);
   hist_gam_m13vsm23_dt->SetBinContent(763,-1.39429);
   hist_gam_m13vsm23_dt->SetBinContent(764,-1.536297);
   hist_gam_m13vsm23_dt->SetBinContent(765,3.230628);
   hist_gam_m13vsm23_dt->SetBinContent(766,1.282604);
   hist_gam_m13vsm23_dt->SetBinContent(767,2.529737);
   hist_gam_m13vsm23_dt->SetBinContent(768,0.353687);
   hist_gam_m13vsm23_dt->SetBinContent(769,1.069646);
   hist_gam_m13vsm23_dt->SetBinContent(770,2.549321);
   hist_gam_m13vsm23_dt->SetBinContent(771,0.3897713);
   hist_gam_m13vsm23_dt->SetBinContent(772,1.92679);
   hist_gam_m13vsm23_dt->SetBinContent(773,0.3051215);
   hist_gam_m13vsm23_dt->SetBinContent(774,0.6727359);
   hist_gam_m13vsm23_dt->SetBinContent(775,-1.724634);
   hist_gam_m13vsm23_dt->SetBinContent(776,2.415721);
   hist_gam_m13vsm23_dt->SetBinContent(777,3.854156);
   hist_gam_m13vsm23_dt->SetBinContent(778,1.155974);
   hist_gam_m13vsm23_dt->SetBinContent(779,2.089755);
   hist_gam_m13vsm23_dt->SetBinContent(780,2.052446);
   hist_gam_m13vsm23_dt->SetBinContent(781,3.773559);
   hist_gam_m13vsm23_dt->SetBinContent(782,1.628123);
   hist_gam_m13vsm23_dt->SetBinContent(783,1.606781);
   hist_gam_m13vsm23_dt->SetBinContent(784,0.1621864);
   hist_gam_m13vsm23_dt->SetBinContent(785,2.202359);
   hist_gam_m13vsm23_dt->SetBinContent(786,2.568777);
   hist_gam_m13vsm23_dt->SetBinContent(787,6.104057);
   hist_gam_m13vsm23_dt->SetBinContent(788,-1.295834);
   hist_gam_m13vsm23_dt->SetBinContent(789,-1.543267);
   hist_gam_m13vsm23_dt->SetBinContent(790,-0.9828768);
   hist_gam_m13vsm23_dt->SetBinContent(791,2.476607);
   hist_gam_m13vsm23_dt->SetBinContent(792,3.512403);
   hist_gam_m13vsm23_dt->SetBinContent(793,-0.6652812);
   hist_gam_m13vsm23_dt->SetBinContent(794,-2.116903);
   hist_gam_m13vsm23_dt->SetBinContent(803,-1.193293);
   hist_gam_m13vsm23_dt->SetBinContent(804,-1.225532);
   hist_gam_m13vsm23_dt->SetBinContent(805,1.016284);
   hist_gam_m13vsm23_dt->SetBinContent(806,3.474206);
   hist_gam_m13vsm23_dt->SetBinContent(807,-1.623323);
   hist_gam_m13vsm23_dt->SetBinContent(808,3.154088);
   hist_gam_m13vsm23_dt->SetBinContent(809,1.056041);
   hist_gam_m13vsm23_dt->SetBinContent(810,-1.860874);
   hist_gam_m13vsm23_dt->SetBinContent(811,-1.997357);
   hist_gam_m13vsm23_dt->SetBinContent(812,3.410917);
   hist_gam_m13vsm23_dt->SetBinContent(813,0.9876882);
   hist_gam_m13vsm23_dt->SetBinContent(814,-0.6677644);
   hist_gam_m13vsm23_dt->SetBinContent(815,0.08470929);
   hist_gam_m13vsm23_dt->SetBinContent(816,1.930752);
   hist_gam_m13vsm23_dt->SetBinContent(817,5.732855);
   hist_gam_m13vsm23_dt->SetBinContent(818,0.2526561);
   hist_gam_m13vsm23_dt->SetBinContent(819,0.3682397);
   hist_gam_m13vsm23_dt->SetBinContent(820,0.2203259);
   hist_gam_m13vsm23_dt->SetBinContent(821,-0.6781015);
   hist_gam_m13vsm23_dt->SetBinContent(822,1.001946);
   hist_gam_m13vsm23_dt->SetBinContent(823,1.478576);
   hist_gam_m13vsm23_dt->SetBinContent(824,-0.2465485);
   hist_gam_m13vsm23_dt->SetBinContent(825,-0.4336739);
   hist_gam_m13vsm23_dt->SetBinContent(826,3.068347);
   hist_gam_m13vsm23_dt->SetBinContent(827,1.509542);
   hist_gam_m13vsm23_dt->SetBinContent(828,4.1517);
   hist_gam_m13vsm23_dt->SetBinContent(829,6.292107);
   hist_gam_m13vsm23_dt->SetBinContent(830,1.185625);
   hist_gam_m13vsm23_dt->SetBinContent(831,4.482309);
   hist_gam_m13vsm23_dt->SetBinContent(832,0.936217);
   hist_gam_m13vsm23_dt->SetBinContent(833,0.180442);
   hist_gam_m13vsm23_dt->SetBinContent(834,0.1965947);
   hist_gam_m13vsm23_dt->SetBinContent(835,-0.4421045);
   hist_gam_m13vsm23_dt->SetBinContent(836,0.1167076);
   hist_gam_m13vsm23_dt->SetBinContent(845,0.8522978);
   hist_gam_m13vsm23_dt->SetBinContent(846,-0.4566947);
   hist_gam_m13vsm23_dt->SetBinContent(847,0.2921993);
   hist_gam_m13vsm23_dt->SetBinContent(848,0.9743472);
   hist_gam_m13vsm23_dt->SetBinContent(849,4.680218);
   hist_gam_m13vsm23_dt->SetBinContent(850,1.562721);
   hist_gam_m13vsm23_dt->SetBinContent(851,-0.9133757);
   hist_gam_m13vsm23_dt->SetBinContent(852,0.3725958);
   hist_gam_m13vsm23_dt->SetBinContent(853,0.1872436);
   hist_gam_m13vsm23_dt->SetBinContent(854,0.9609441);
   hist_gam_m13vsm23_dt->SetBinContent(855,1.444386);
   hist_gam_m13vsm23_dt->SetBinContent(856,0.0412454);
   hist_gam_m13vsm23_dt->SetBinContent(857,-1.214601);
   hist_gam_m13vsm23_dt->SetBinContent(858,1.605034);
   hist_gam_m13vsm23_dt->SetBinContent(859,1.473689);
   hist_gam_m13vsm23_dt->SetBinContent(860,0.2171783);
   hist_gam_m13vsm23_dt->SetBinContent(861,1.286903);
   hist_gam_m13vsm23_dt->SetBinContent(862,3.215081);
   hist_gam_m13vsm23_dt->SetBinContent(863,2.291699);
   hist_gam_m13vsm23_dt->SetBinContent(864,3.321008);
   hist_gam_m13vsm23_dt->SetBinContent(865,-0.4844581);
   hist_gam_m13vsm23_dt->SetBinContent(866,1.584522);
   hist_gam_m13vsm23_dt->SetBinContent(867,1.265396);
   hist_gam_m13vsm23_dt->SetBinContent(868,-0.9975665);
   hist_gam_m13vsm23_dt->SetBinContent(869,-1.49197);
   hist_gam_m13vsm23_dt->SetBinContent(870,-0.8198643);
   hist_gam_m13vsm23_dt->SetBinContent(871,0.1312488);
   hist_gam_m13vsm23_dt->SetBinContent(872,-1.450232);
   hist_gam_m13vsm23_dt->SetBinContent(873,2.717907);
   hist_gam_m13vsm23_dt->SetBinContent(874,0.7390018);
   hist_gam_m13vsm23_dt->SetBinContent(875,3.206683);
   hist_gam_m13vsm23_dt->SetBinContent(876,-0.9767565);
   hist_gam_m13vsm23_dt->SetBinContent(877,-1.966633);
   hist_gam_m13vsm23_dt->SetBinContent(886,0.4228128);
   hist_gam_m13vsm23_dt->SetBinContent(887,0.9439656);
   hist_gam_m13vsm23_dt->SetBinContent(888,0.7553128);
   hist_gam_m13vsm23_dt->SetBinContent(889,-2.123865);
   hist_gam_m13vsm23_dt->SetBinContent(890,1.70405);
   hist_gam_m13vsm23_dt->SetBinContent(891,1.215905);
   hist_gam_m13vsm23_dt->SetBinContent(892,0.1427807);
   hist_gam_m13vsm23_dt->SetBinContent(893,-2.552205);
   hist_gam_m13vsm23_dt->SetBinContent(894,2.77397);
   hist_gam_m13vsm23_dt->SetBinContent(895,1.921059);
   hist_gam_m13vsm23_dt->SetBinContent(896,-0.188693);
   hist_gam_m13vsm23_dt->SetBinContent(897,-0.6303092);
   hist_gam_m13vsm23_dt->SetBinContent(898,-0.08878203);
   hist_gam_m13vsm23_dt->SetBinContent(899,0.2944627);
   hist_gam_m13vsm23_dt->SetBinContent(900,-0.4882763);
   hist_gam_m13vsm23_dt->SetBinContent(901,-1.718225);
   hist_gam_m13vsm23_dt->SetBinContent(902,-1.016439);
   hist_gam_m13vsm23_dt->SetBinContent(903,0.3598706);
   hist_gam_m13vsm23_dt->SetBinContent(904,2.469257);
   hist_gam_m13vsm23_dt->SetBinContent(905,-1.345444);
   hist_gam_m13vsm23_dt->SetBinContent(906,-0.7526387);
   hist_gam_m13vsm23_dt->SetBinContent(907,1.390008);
   hist_gam_m13vsm23_dt->SetBinContent(908,-1.589547);
   hist_gam_m13vsm23_dt->SetBinContent(909,0.8538576);
   hist_gam_m13vsm23_dt->SetBinContent(910,1.521734);
   hist_gam_m13vsm23_dt->SetBinContent(911,7.668305);
   hist_gam_m13vsm23_dt->SetBinContent(912,0.3392759);
   hist_gam_m13vsm23_dt->SetBinContent(913,1.64941);
   hist_gam_m13vsm23_dt->SetBinContent(914,1.970828);
   hist_gam_m13vsm23_dt->SetBinContent(915,-1.513323);
   hist_gam_m13vsm23_dt->SetBinContent(916,1.369801);
   hist_gam_m13vsm23_dt->SetBinContent(917,2.065263);
   hist_gam_m13vsm23_dt->SetBinContent(918,4.056111);
   hist_gam_m13vsm23_dt->SetBinContent(919,-0.205509);
   hist_gam_m13vsm23_dt->SetBinContent(928,3.052396);
   hist_gam_m13vsm23_dt->SetBinContent(929,-0.4564755);
   hist_gam_m13vsm23_dt->SetBinContent(930,2.460024);
   hist_gam_m13vsm23_dt->SetBinContent(931,1.838312);
   hist_gam_m13vsm23_dt->SetBinContent(932,-0.2806404);
   hist_gam_m13vsm23_dt->SetBinContent(933,2.648817);
   hist_gam_m13vsm23_dt->SetBinContent(934,1.625543);
   hist_gam_m13vsm23_dt->SetBinContent(935,0.9823119);
   hist_gam_m13vsm23_dt->SetBinContent(936,-1.405092);
   hist_gam_m13vsm23_dt->SetBinContent(937,0.5341806);
   hist_gam_m13vsm23_dt->SetBinContent(938,0.4157709);
   hist_gam_m13vsm23_dt->SetBinContent(939,-0.05320211);
   hist_gam_m13vsm23_dt->SetBinContent(940,0.2808119);
   hist_gam_m13vsm23_dt->SetBinContent(941,0.5858909);
   hist_gam_m13vsm23_dt->SetBinContent(942,1.766455);
   hist_gam_m13vsm23_dt->SetBinContent(943,-0.7919319);
   hist_gam_m13vsm23_dt->SetBinContent(944,0.9246511);
   hist_gam_m13vsm23_dt->SetBinContent(945,-1.220627);
   hist_gam_m13vsm23_dt->SetBinContent(946,-1.48458);
   hist_gam_m13vsm23_dt->SetBinContent(947,0.2122384);
   hist_gam_m13vsm23_dt->SetBinContent(948,0.283941);
   hist_gam_m13vsm23_dt->SetBinContent(949,1.197025);
   hist_gam_m13vsm23_dt->SetBinContent(950,-0.1462478);
   hist_gam_m13vsm23_dt->SetBinContent(951,1.038966);
   hist_gam_m13vsm23_dt->SetBinContent(952,-1.564774);
   hist_gam_m13vsm23_dt->SetBinContent(953,0.09010147);
   hist_gam_m13vsm23_dt->SetBinContent(954,-0.2711565);
   hist_gam_m13vsm23_dt->SetBinContent(955,0.5512723);
   hist_gam_m13vsm23_dt->SetBinContent(956,-0.7671064);
   hist_gam_m13vsm23_dt->SetBinContent(957,0.4942355);
   hist_gam_m13vsm23_dt->SetBinContent(958,0.4278056);
   hist_gam_m13vsm23_dt->SetBinContent(959,6.188681);
   hist_gam_m13vsm23_dt->SetBinContent(960,0.4461516);
   hist_gam_m13vsm23_dt->SetBinContent(970,-0.9636728);
   hist_gam_m13vsm23_dt->SetBinContent(971,0.3439617);
   hist_gam_m13vsm23_dt->SetBinContent(972,-2.089352);
   hist_gam_m13vsm23_dt->SetBinContent(973,0.1852199);
   hist_gam_m13vsm23_dt->SetBinContent(974,-0.8763398);
   hist_gam_m13vsm23_dt->SetBinContent(975,-0.6089388);
   hist_gam_m13vsm23_dt->SetBinContent(976,0.2567501);
   hist_gam_m13vsm23_dt->SetBinContent(977,3.236435);
   hist_gam_m13vsm23_dt->SetBinContent(978,2.688429);
   hist_gam_m13vsm23_dt->SetBinContent(979,0.2464048);
   hist_gam_m13vsm23_dt->SetBinContent(980,0.355137);
   hist_gam_m13vsm23_dt->SetBinContent(981,-0.7834815);
   hist_gam_m13vsm23_dt->SetBinContent(982,0.1152116);
   hist_gam_m13vsm23_dt->SetBinContent(983,2.745196);
   hist_gam_m13vsm23_dt->SetBinContent(984,-0.9454855);
   hist_gam_m13vsm23_dt->SetBinContent(985,1.275777);
   hist_gam_m13vsm23_dt->SetBinContent(986,2.654261);
   hist_gam_m13vsm23_dt->SetBinContent(987,0.2059971);
   hist_gam_m13vsm23_dt->SetBinContent(988,-2.518276);
   hist_gam_m13vsm23_dt->SetBinContent(989,0.4913412);
   hist_gam_m13vsm23_dt->SetBinContent(990,0.02748156);
   hist_gam_m13vsm23_dt->SetBinContent(991,-2.602032);
   hist_gam_m13vsm23_dt->SetBinContent(992,1.247612);
   hist_gam_m13vsm23_dt->SetBinContent(993,-0.1956554);
   hist_gam_m13vsm23_dt->SetBinContent(994,0.746106);
   hist_gam_m13vsm23_dt->SetBinContent(995,3.35585);
   hist_gam_m13vsm23_dt->SetBinContent(996,0.8446068);
   hist_gam_m13vsm23_dt->SetBinContent(997,2.981545);
   hist_gam_m13vsm23_dt->SetBinContent(998,3.543314);
   hist_gam_m13vsm23_dt->SetBinContent(999,-0.56391);
   hist_gam_m13vsm23_dt->SetBinContent(1000,2.957182);
   hist_gam_m13vsm23_dt->SetBinContent(1001,0.6177252);
   hist_gam_m13vsm23_dt->SetBinContent(1011,-0.2147008);
   hist_gam_m13vsm23_dt->SetBinContent(1012,2.152375);
   hist_gam_m13vsm23_dt->SetBinContent(1013,0.6326717);
   hist_gam_m13vsm23_dt->SetBinContent(1014,-1.022825);
   hist_gam_m13vsm23_dt->SetBinContent(1015,0.7631634);
   hist_gam_m13vsm23_dt->SetBinContent(1016,0.4200501);
   hist_gam_m13vsm23_dt->SetBinContent(1017,-1.045197);
   hist_gam_m13vsm23_dt->SetBinContent(1018,0.2965159);
   hist_gam_m13vsm23_dt->SetBinContent(1019,-0.003823146);
   hist_gam_m13vsm23_dt->SetBinContent(1020,1.295669);
   hist_gam_m13vsm23_dt->SetBinContent(1021,1.429135);
   hist_gam_m13vsm23_dt->SetBinContent(1022,3.555736);
   hist_gam_m13vsm23_dt->SetBinContent(1023,0.003758758);
   hist_gam_m13vsm23_dt->SetBinContent(1024,1.729779);
   hist_gam_m13vsm23_dt->SetBinContent(1025,0.1147964);
   hist_gam_m13vsm23_dt->SetBinContent(1026,3.337593);
   hist_gam_m13vsm23_dt->SetBinContent(1027,-2.051608);
   hist_gam_m13vsm23_dt->SetBinContent(1028,1.153763);
   hist_gam_m13vsm23_dt->SetBinContent(1029,0.8905121);
   hist_gam_m13vsm23_dt->SetBinContent(1030,-0.2121154);
   hist_gam_m13vsm23_dt->SetBinContent(1031,-0.7782727);
   hist_gam_m13vsm23_dt->SetBinContent(1032,4.93338);
   hist_gam_m13vsm23_dt->SetBinContent(1033,1.547032);
   hist_gam_m13vsm23_dt->SetBinContent(1034,0.5227551);
   hist_gam_m13vsm23_dt->SetBinContent(1035,0.006795511);
   hist_gam_m13vsm23_dt->SetBinContent(1036,5.663767);
   hist_gam_m13vsm23_dt->SetBinContent(1037,-1.29607);
   hist_gam_m13vsm23_dt->SetBinContent(1038,0.2282874);
   hist_gam_m13vsm23_dt->SetBinContent(1039,-0.7792187);
   hist_gam_m13vsm23_dt->SetBinContent(1040,5.069459);
   hist_gam_m13vsm23_dt->SetBinContent(1041,6.123177);
   hist_gam_m13vsm23_dt->SetBinContent(1042,4.901676);
   hist_gam_m13vsm23_dt->SetBinContent(1043,-0.1249947);
   hist_gam_m13vsm23_dt->SetBinContent(1053,-0.2028801);
   hist_gam_m13vsm23_dt->SetBinContent(1054,-1.940429);
   hist_gam_m13vsm23_dt->SetBinContent(1055,1.304358);
   hist_gam_m13vsm23_dt->SetBinContent(1056,-2.666924);
   hist_gam_m13vsm23_dt->SetBinContent(1057,-0.3067981);
   hist_gam_m13vsm23_dt->SetBinContent(1058,0.4170237);
   hist_gam_m13vsm23_dt->SetBinContent(1059,0.944764);
   hist_gam_m13vsm23_dt->SetBinContent(1060,1.814817);
   hist_gam_m13vsm23_dt->SetBinContent(1061,-0.1403053);
   hist_gam_m13vsm23_dt->SetBinContent(1062,0.408786);
   hist_gam_m13vsm23_dt->SetBinContent(1063,0.9730848);
   hist_gam_m13vsm23_dt->SetBinContent(1064,0.3379235);
   hist_gam_m13vsm23_dt->SetBinContent(1065,2.498841);
   hist_gam_m13vsm23_dt->SetBinContent(1066,-1.247563);
   hist_gam_m13vsm23_dt->SetBinContent(1067,0.08097346);
   hist_gam_m13vsm23_dt->SetBinContent(1068,-0.7560366);
   hist_gam_m13vsm23_dt->SetBinContent(1069,-0.6073655);
   hist_gam_m13vsm23_dt->SetBinContent(1070,1.836275);
   hist_gam_m13vsm23_dt->SetBinContent(1071,-0.07124157);
   hist_gam_m13vsm23_dt->SetBinContent(1072,-0.9115041);
   hist_gam_m13vsm23_dt->SetBinContent(1073,1.264644);
   hist_gam_m13vsm23_dt->SetBinContent(1074,0.2139011);
   hist_gam_m13vsm23_dt->SetBinContent(1075,-0.179608);
   hist_gam_m13vsm23_dt->SetBinContent(1076,-0.6927865);
   hist_gam_m13vsm23_dt->SetBinContent(1077,-1.396928);
   hist_gam_m13vsm23_dt->SetBinContent(1078,-0.04860239);
   hist_gam_m13vsm23_dt->SetBinContent(1079,0.04006623);
   hist_gam_m13vsm23_dt->SetBinContent(1080,2.259284);
   hist_gam_m13vsm23_dt->SetBinContent(1081,-0.8663859);
   hist_gam_m13vsm23_dt->SetBinContent(1082,1.225541);
   hist_gam_m13vsm23_dt->SetBinContent(1083,0.1700591);
   hist_gam_m13vsm23_dt->SetBinContent(1084,1.455539);
   hist_gam_m13vsm23_dt->SetBinContent(1095,-0.8057773);
   hist_gam_m13vsm23_dt->SetBinContent(1096,4.987399);
   hist_gam_m13vsm23_dt->SetBinContent(1097,-1.06306);
   hist_gam_m13vsm23_dt->SetBinContent(1098,-1.414927);
   hist_gam_m13vsm23_dt->SetBinContent(1099,-2.076643);
   hist_gam_m13vsm23_dt->SetBinContent(1100,0.6818003);
   hist_gam_m13vsm23_dt->SetBinContent(1101,-2.083156);
   hist_gam_m13vsm23_dt->SetBinContent(1102,0.07053266);
   hist_gam_m13vsm23_dt->SetBinContent(1103,4.040483);
   hist_gam_m13vsm23_dt->SetBinContent(1104,4.063475);
   hist_gam_m13vsm23_dt->SetBinContent(1105,2.119266);
   hist_gam_m13vsm23_dt->SetBinContent(1106,1.388473);
   hist_gam_m13vsm23_dt->SetBinContent(1107,1.645914);
   hist_gam_m13vsm23_dt->SetBinContent(1108,-1.899884);
   hist_gam_m13vsm23_dt->SetBinContent(1109,2.46326);
   hist_gam_m13vsm23_dt->SetBinContent(1110,-0.7775632);
   hist_gam_m13vsm23_dt->SetBinContent(1111,-1.008168);
   hist_gam_m13vsm23_dt->SetBinContent(1112,-0.002105117);
   hist_gam_m13vsm23_dt->SetBinContent(1113,-0.02702156);
   hist_gam_m13vsm23_dt->SetBinContent(1114,1.559538);
   hist_gam_m13vsm23_dt->SetBinContent(1115,0.9982616);
   hist_gam_m13vsm23_dt->SetBinContent(1116,2.071145);
   hist_gam_m13vsm23_dt->SetBinContent(1117,-1.198208);
   hist_gam_m13vsm23_dt->SetBinContent(1118,-0.2374782);
   hist_gam_m13vsm23_dt->SetBinContent(1119,-1.85643);
   hist_gam_m13vsm23_dt->SetBinContent(1120,1.43082);
   hist_gam_m13vsm23_dt->SetBinContent(1121,-0.4726717);
   hist_gam_m13vsm23_dt->SetBinContent(1122,-0.3458863);
   hist_gam_m13vsm23_dt->SetBinContent(1123,-0.538819);
   hist_gam_m13vsm23_dt->SetBinContent(1124,3.005084);
   hist_gam_m13vsm23_dt->SetBinContent(1125,4.111049);
   hist_gam_m13vsm23_dt->SetBinContent(1137,-0.7940571);
   hist_gam_m13vsm23_dt->SetBinContent(1138,-0.7594904);
   hist_gam_m13vsm23_dt->SetBinContent(1139,0.7843262);
   hist_gam_m13vsm23_dt->SetBinContent(1140,0.3046445);
   hist_gam_m13vsm23_dt->SetBinContent(1141,-1.331863);
   hist_gam_m13vsm23_dt->SetBinContent(1142,3.024414);
   hist_gam_m13vsm23_dt->SetBinContent(1143,-0.5944054);
   hist_gam_m13vsm23_dt->SetBinContent(1144,-0.3747571);
   hist_gam_m13vsm23_dt->SetBinContent(1145,0.4787177);
   hist_gam_m13vsm23_dt->SetBinContent(1146,-0.1369856);
   hist_gam_m13vsm23_dt->SetBinContent(1147,-0.6176326);
   hist_gam_m13vsm23_dt->SetBinContent(1148,3.83238);
   hist_gam_m13vsm23_dt->SetBinContent(1149,0.4395427);
   hist_gam_m13vsm23_dt->SetBinContent(1150,0.2087096);
   hist_gam_m13vsm23_dt->SetBinContent(1151,-0.04117192);
   hist_gam_m13vsm23_dt->SetBinContent(1152,-0.02719794);
   hist_gam_m13vsm23_dt->SetBinContent(1153,1.414591);
   hist_gam_m13vsm23_dt->SetBinContent(1154,0.869271);
   hist_gam_m13vsm23_dt->SetBinContent(1155,4.00623);
   hist_gam_m13vsm23_dt->SetBinContent(1156,0.9295577);
   hist_gam_m13vsm23_dt->SetBinContent(1157,-1.21311);
   hist_gam_m13vsm23_dt->SetBinContent(1158,0.8065994);
   hist_gam_m13vsm23_dt->SetBinContent(1159,0.7425148);
   hist_gam_m13vsm23_dt->SetBinContent(1160,5.36619);
   hist_gam_m13vsm23_dt->SetBinContent(1161,-0.3727128);
   hist_gam_m13vsm23_dt->SetBinContent(1162,-2.2943);
   hist_gam_m13vsm23_dt->SetBinContent(1163,4.841799);
   hist_gam_m13vsm23_dt->SetBinContent(1164,-1.150554);
   hist_gam_m13vsm23_dt->SetBinContent(1165,-0.7647049);
   hist_gam_m13vsm23_dt->SetBinContent(1166,1.11202);
   hist_gam_m13vsm23_dt->SetBinContent(1167,-0.6995103);
   hist_gam_m13vsm23_dt->SetBinContent(1180,-1.844628);
   hist_gam_m13vsm23_dt->SetBinContent(1181,2.36946);
   hist_gam_m13vsm23_dt->SetBinContent(1182,0.7453135);
   hist_gam_m13vsm23_dt->SetBinContent(1183,-1.971388);
   hist_gam_m13vsm23_dt->SetBinContent(1184,2.221648);
   hist_gam_m13vsm23_dt->SetBinContent(1185,2.501825);
   hist_gam_m13vsm23_dt->SetBinContent(1186,-1.007292);
   hist_gam_m13vsm23_dt->SetBinContent(1187,2.782394);
   hist_gam_m13vsm23_dt->SetBinContent(1188,3.354137);
   hist_gam_m13vsm23_dt->SetBinContent(1189,-1.067644);
   hist_gam_m13vsm23_dt->SetBinContent(1190,0.08562091);
   hist_gam_m13vsm23_dt->SetBinContent(1191,-1.317948);
   hist_gam_m13vsm23_dt->SetBinContent(1192,0.07810375);
   hist_gam_m13vsm23_dt->SetBinContent(1193,-0.6596932);
   hist_gam_m13vsm23_dt->SetBinContent(1194,2.656518);
   hist_gam_m13vsm23_dt->SetBinContent(1195,3.279022);
   hist_gam_m13vsm23_dt->SetBinContent(1196,2.886156);
   hist_gam_m13vsm23_dt->SetBinContent(1197,0.4945315);
   hist_gam_m13vsm23_dt->SetBinContent(1198,0.8317958);
   hist_gam_m13vsm23_dt->SetBinContent(1199,4.318897);
   hist_gam_m13vsm23_dt->SetBinContent(1200,1.485464);
   hist_gam_m13vsm23_dt->SetBinContent(1201,3.088818);
   hist_gam_m13vsm23_dt->SetBinContent(1202,-0.9295861);
   hist_gam_m13vsm23_dt->SetBinContent(1203,-0.00219442);
   hist_gam_m13vsm23_dt->SetBinContent(1204,-3.151866);
   hist_gam_m13vsm23_dt->SetBinContent(1205,2.058242);
   hist_gam_m13vsm23_dt->SetBinContent(1206,0.2766855);
   hist_gam_m13vsm23_dt->SetBinContent(1207,2.212949);
   hist_gam_m13vsm23_dt->SetBinContent(1208,0.6345327);
   hist_gam_m13vsm23_dt->SetBinContent(1222,0.7246863);
   hist_gam_m13vsm23_dt->SetBinContent(1223,2.547879);
   hist_gam_m13vsm23_dt->SetBinContent(1224,-0.796147);
   hist_gam_m13vsm23_dt->SetBinContent(1225,0.3172958);
   hist_gam_m13vsm23_dt->SetBinContent(1226,-0.7145203);
   hist_gam_m13vsm23_dt->SetBinContent(1227,2.680265);
   hist_gam_m13vsm23_dt->SetBinContent(1228,3.703658);
   hist_gam_m13vsm23_dt->SetBinContent(1229,-0.9084474);
   hist_gam_m13vsm23_dt->SetBinContent(1230,0.7027996);
   hist_gam_m13vsm23_dt->SetBinContent(1231,0.9581285);
   hist_gam_m13vsm23_dt->SetBinContent(1232,1.567437);
   hist_gam_m13vsm23_dt->SetBinContent(1233,-1.330959);
   hist_gam_m13vsm23_dt->SetBinContent(1234,0.7243055);
   hist_gam_m13vsm23_dt->SetBinContent(1235,0.3155228);
   hist_gam_m13vsm23_dt->SetBinContent(1236,-1.532271);
   hist_gam_m13vsm23_dt->SetBinContent(1237,-0.1111983);
   hist_gam_m13vsm23_dt->SetBinContent(1238,-1.441002);
   hist_gam_m13vsm23_dt->SetBinContent(1239,-0.2318107);
   hist_gam_m13vsm23_dt->SetBinContent(1240,1.084896);
   hist_gam_m13vsm23_dt->SetBinContent(1241,-1.089324);
   hist_gam_m13vsm23_dt->SetBinContent(1242,-0.2041662);
   hist_gam_m13vsm23_dt->SetBinContent(1243,2.079432);
   hist_gam_m13vsm23_dt->SetBinContent(1244,-0.4320218);
   hist_gam_m13vsm23_dt->SetBinContent(1245,-1.161479);
   hist_gam_m13vsm23_dt->SetBinContent(1246,-1.407582);
   hist_gam_m13vsm23_dt->SetBinContent(1247,1.756491);
   hist_gam_m13vsm23_dt->SetBinContent(1248,-1.473076);
   hist_gam_m13vsm23_dt->SetBinContent(1249,-1.260607);
   hist_gam_m13vsm23_dt->SetBinContent(1264,1.071873);
   hist_gam_m13vsm23_dt->SetBinContent(1265,0.01195532);
   hist_gam_m13vsm23_dt->SetBinContent(1266,1.33619);
   hist_gam_m13vsm23_dt->SetBinContent(1267,-0.03649026);
   hist_gam_m13vsm23_dt->SetBinContent(1268,0.8268484);
   hist_gam_m13vsm23_dt->SetBinContent(1269,-1.120274);
   hist_gam_m13vsm23_dt->SetBinContent(1270,1.361974);
   hist_gam_m13vsm23_dt->SetBinContent(1271,0.5254992);
   hist_gam_m13vsm23_dt->SetBinContent(1272,0.74694);
   hist_gam_m13vsm23_dt->SetBinContent(1273,-0.1964642);
   hist_gam_m13vsm23_dt->SetBinContent(1274,-0.2425023);
   hist_gam_m13vsm23_dt->SetBinContent(1275,-1.132565);
   hist_gam_m13vsm23_dt->SetBinContent(1276,1.372128);
   hist_gam_m13vsm23_dt->SetBinContent(1277,3.600649);
   hist_gam_m13vsm23_dt->SetBinContent(1278,-1.071386);
   hist_gam_m13vsm23_dt->SetBinContent(1279,0.4399188);
   hist_gam_m13vsm23_dt->SetBinContent(1280,2.454943);
   hist_gam_m13vsm23_dt->SetBinContent(1281,-2.483592);
   hist_gam_m13vsm23_dt->SetBinContent(1282,-0.07538208);
   hist_gam_m13vsm23_dt->SetBinContent(1283,-1.762325);
   hist_gam_m13vsm23_dt->SetBinContent(1284,-1.20613);
   hist_gam_m13vsm23_dt->SetBinContent(1285,3.00001);
   hist_gam_m13vsm23_dt->SetBinContent(1286,-1.536398);
   hist_gam_m13vsm23_dt->SetBinContent(1287,-0.008516431);
   hist_gam_m13vsm23_dt->SetBinContent(1288,1.45434);
   hist_gam_m13vsm23_dt->SetBinContent(1289,-0.6418806);
   hist_gam_m13vsm23_dt->SetBinContent(1290,-0.3926169);
   hist_gam_m13vsm23_dt->SetBinContent(1306,-0.3166585);
   hist_gam_m13vsm23_dt->SetBinContent(1307,-1.649633);
   hist_gam_m13vsm23_dt->SetBinContent(1308,0.01783659);
   hist_gam_m13vsm23_dt->SetBinContent(1309,-1.019456);
   hist_gam_m13vsm23_dt->SetBinContent(1310,-0.9669805);
   hist_gam_m13vsm23_dt->SetBinContent(1311,2.56484);
   hist_gam_m13vsm23_dt->SetBinContent(1312,0.4530987);
   hist_gam_m13vsm23_dt->SetBinContent(1313,-0.04836902);
   hist_gam_m13vsm23_dt->SetBinContent(1314,2.512611);
   hist_gam_m13vsm23_dt->SetBinContent(1315,-1.196212);
   hist_gam_m13vsm23_dt->SetBinContent(1316,0.8706144);
   hist_gam_m13vsm23_dt->SetBinContent(1317,2.036635);
   hist_gam_m13vsm23_dt->SetBinContent(1318,-0.910211);
   hist_gam_m13vsm23_dt->SetBinContent(1319,0.6764523);
   hist_gam_m13vsm23_dt->SetBinContent(1320,-0.4068499);
   hist_gam_m13vsm23_dt->SetBinContent(1321,0.4791043);
   hist_gam_m13vsm23_dt->SetBinContent(1322,2.823534);
   hist_gam_m13vsm23_dt->SetBinContent(1323,0.2439299);
   hist_gam_m13vsm23_dt->SetBinContent(1324,-2.219158);
   hist_gam_m13vsm23_dt->SetBinContent(1325,1.503197);
   hist_gam_m13vsm23_dt->SetBinContent(1326,3.609895);
   hist_gam_m13vsm23_dt->SetBinContent(1327,0.6106424);
   hist_gam_m13vsm23_dt->SetBinContent(1328,0.8718737);
   hist_gam_m13vsm23_dt->SetBinContent(1329,-0.8408439);
   hist_gam_m13vsm23_dt->SetBinContent(1330,-0.2147312);
   hist_gam_m13vsm23_dt->SetBinContent(1331,-0.681417);
   hist_gam_m13vsm23_dt->SetBinContent(1349,0.7331219);
   hist_gam_m13vsm23_dt->SetBinContent(1350,-1.018135);
   hist_gam_m13vsm23_dt->SetBinContent(1351,2.004403);
   hist_gam_m13vsm23_dt->SetBinContent(1352,2.873437);
   hist_gam_m13vsm23_dt->SetBinContent(1353,0.8261182);
   hist_gam_m13vsm23_dt->SetBinContent(1354,2.115459);
   hist_gam_m13vsm23_dt->SetBinContent(1355,1.606576);
   hist_gam_m13vsm23_dt->SetBinContent(1356,-0.9123422);
   hist_gam_m13vsm23_dt->SetBinContent(1357,-0.4479699);
   hist_gam_m13vsm23_dt->SetBinContent(1358,1.347641);
   hist_gam_m13vsm23_dt->SetBinContent(1359,1.17357);
   hist_gam_m13vsm23_dt->SetBinContent(1360,-0.3894782);
   hist_gam_m13vsm23_dt->SetBinContent(1361,0.3097414);
   hist_gam_m13vsm23_dt->SetBinContent(1362,2.293204);
   hist_gam_m13vsm23_dt->SetBinContent(1363,-0.4193409);
   hist_gam_m13vsm23_dt->SetBinContent(1364,-1.091343);
   hist_gam_m13vsm23_dt->SetBinContent(1365,-0.7326713);
   hist_gam_m13vsm23_dt->SetBinContent(1366,-1.684227);
   hist_gam_m13vsm23_dt->SetBinContent(1367,1.077972);
   hist_gam_m13vsm23_dt->SetBinContent(1368,-1.196145);
   hist_gam_m13vsm23_dt->SetBinContent(1369,-1.92387);
   hist_gam_m13vsm23_dt->SetBinContent(1370,1.910993);
   hist_gam_m13vsm23_dt->SetBinContent(1371,0.468841);
   hist_gam_m13vsm23_dt->SetBinContent(1391,-0.2437335);
   hist_gam_m13vsm23_dt->SetBinContent(1392,-0.4256357);
   hist_gam_m13vsm23_dt->SetBinContent(1393,-0.5557868);
   hist_gam_m13vsm23_dt->SetBinContent(1394,0.2324922);
   hist_gam_m13vsm23_dt->SetBinContent(1395,1.461793);
   hist_gam_m13vsm23_dt->SetBinContent(1396,0.150555);
   hist_gam_m13vsm23_dt->SetBinContent(1397,3.031853);
   hist_gam_m13vsm23_dt->SetBinContent(1398,0.8753742);
   hist_gam_m13vsm23_dt->SetBinContent(1399,-0.5055937);
   hist_gam_m13vsm23_dt->SetBinContent(1400,2.367803);
   hist_gam_m13vsm23_dt->SetBinContent(1401,-1.621058);
   hist_gam_m13vsm23_dt->SetBinContent(1402,-0.6234887);
   hist_gam_m13vsm23_dt->SetBinContent(1403,4.745975);
   hist_gam_m13vsm23_dt->SetBinContent(1404,-0.499219);
   hist_gam_m13vsm23_dt->SetBinContent(1405,1.523931);
   hist_gam_m13vsm23_dt->SetBinContent(1406,-1.184883);
   hist_gam_m13vsm23_dt->SetBinContent(1407,2.533659);
   hist_gam_m13vsm23_dt->SetBinContent(1408,3.564374);
   hist_gam_m13vsm23_dt->SetBinContent(1409,4.488025);
   hist_gam_m13vsm23_dt->SetBinContent(1410,-1.365359);
   hist_gam_m13vsm23_dt->SetBinContent(1411,-1.184379);
   hist_gam_m13vsm23_dt->SetBinContent(1412,-1.031116);
   hist_gam_m13vsm23_dt->SetBinContent(1434,-0.5704386);
   hist_gam_m13vsm23_dt->SetBinContent(1435,-0.2685642);
   hist_gam_m13vsm23_dt->SetBinContent(1436,3.243408);
   hist_gam_m13vsm23_dt->SetBinContent(1437,1.06913);
   hist_gam_m13vsm23_dt->SetBinContent(1438,3.31814);
   hist_gam_m13vsm23_dt->SetBinContent(1439,0.5829837);
   hist_gam_m13vsm23_dt->SetBinContent(1440,1.300567);
   hist_gam_m13vsm23_dt->SetBinContent(1441,1.01229);
   hist_gam_m13vsm23_dt->SetBinContent(1442,0.3934287);
   hist_gam_m13vsm23_dt->SetBinContent(1443,1.612809);
   hist_gam_m13vsm23_dt->SetBinContent(1444,3.702747);
   hist_gam_m13vsm23_dt->SetBinContent(1445,0.2634391);
   hist_gam_m13vsm23_dt->SetBinContent(1446,-0.406004);
   hist_gam_m13vsm23_dt->SetBinContent(1447,-0.8785015);
   hist_gam_m13vsm23_dt->SetBinContent(1448,-2.446943);
   hist_gam_m13vsm23_dt->SetBinContent(1449,-1.015936);
   hist_gam_m13vsm23_dt->SetBinContent(1450,-0.715458);
   hist_gam_m13vsm23_dt->SetBinContent(1451,-0.3992045);
   hist_gam_m13vsm23_dt->SetBinContent(1452,-0.3480139);
   hist_gam_m13vsm23_dt->SetBinContent(1453,-0.2134589);
   hist_gam_m13vsm23_dt->SetBinContent(1478,-0.2604819);
   hist_gam_m13vsm23_dt->SetBinContent(1479,0.6807939);
   hist_gam_m13vsm23_dt->SetBinContent(1480,-0.8791842);
   hist_gam_m13vsm23_dt->SetBinContent(1481,1.268524);
   hist_gam_m13vsm23_dt->SetBinContent(1482,-0.5887157);
   hist_gam_m13vsm23_dt->SetBinContent(1483,1.041098);
   hist_gam_m13vsm23_dt->SetBinContent(1484,2.218011);
   hist_gam_m13vsm23_dt->SetBinContent(1485,4.867828);
   hist_gam_m13vsm23_dt->SetBinContent(1486,0.2236498);
   hist_gam_m13vsm23_dt->SetBinContent(1487,-0.2438227);
   hist_gam_m13vsm23_dt->SetBinContent(1488,-1.168976);
   hist_gam_m13vsm23_dt->SetBinContent(1489,2.123195);
   hist_gam_m13vsm23_dt->SetBinContent(1490,1.393586);
   hist_gam_m13vsm23_dt->SetBinContent(1491,-1.073152);
   hist_gam_m13vsm23_dt->SetBinContent(1492,-0.6762894);
   hist_gam_m13vsm23_dt->SetBinContent(1520,-0.214786);
   hist_gam_m13vsm23_dt->SetBinContent(1521,0.04049234);
   hist_gam_m13vsm23_dt->SetBinContent(1522,1.64385);
   hist_gam_m13vsm23_dt->SetBinContent(1523,0.03679398);
   hist_gam_m13vsm23_dt->SetBinContent(1524,2.419373);
   hist_gam_m13vsm23_dt->SetBinContent(1525,-1.112224);
   hist_gam_m13vsm23_dt->SetBinContent(1526,0.8897524);
   hist_gam_m13vsm23_dt->SetBinContent(1527,-0.7578084);
   hist_gam_m13vsm23_dt->SetBinContent(1528,0.03176014);
   hist_gam_m13vsm23_dt->SetBinContent(1529,0.1857778);
   hist_gam_m13vsm23_dt->SetBinContent(1530,-0.2284301);
   hist_gam_m13vsm23_dt->SetBinContent(1531,-1.276151);
   hist_gam_m13vsm23_dt->SetBinContent(1532,0.165354);
   hist_gam_m13vsm23_dt->SetBinContent(1533,-0.4180648);
   hist_gam_m13vsm23_dt->SetBinContent(1565,2.324303);
   hist_gam_m13vsm23_dt->SetBinContent(1566,-0.216562);
   hist_gam_m13vsm23_dt->SetBinContent(1567,0.3156816);
   hist_gam_m13vsm23_dt->SetBinContent(1568,1.086503);
   hist_gam_m13vsm23_dt->SetBinContent(1569,2.035263);
   hist_gam_m13vsm23_dt->SetBinContent(1570,-1.070324);
   hist_gam_m13vsm23_dt->SetBinContent(1571,1.23899);
   hist_gam_m13vsm23_dt->SetBinContent(1572,0.1081204);
   hist_gam_m13vsm23_dt->SetBinError(152,0.6930569);
   hist_gam_m13vsm23_dt->SetBinError(153,0.9567802);
   hist_gam_m13vsm23_dt->SetBinError(154,2.898561);
   hist_gam_m13vsm23_dt->SetBinError(155,2.142936);
   hist_gam_m13vsm23_dt->SetBinError(156,3.174122);
   hist_gam_m13vsm23_dt->SetBinError(157,2.798077);
   hist_gam_m13vsm23_dt->SetBinError(158,3.330552);
   hist_gam_m13vsm23_dt->SetBinError(159,2.441241);
   hist_gam_m13vsm23_dt->SetBinError(160,2.311713);
   hist_gam_m13vsm23_dt->SetBinError(191,1.770944);
   hist_gam_m13vsm23_dt->SetBinError(192,2.796656);
   hist_gam_m13vsm23_dt->SetBinError(193,2.853282);
   hist_gam_m13vsm23_dt->SetBinError(194,2.174428);
   hist_gam_m13vsm23_dt->SetBinError(195,3.709511);
   hist_gam_m13vsm23_dt->SetBinError(196,2.630592);
   hist_gam_m13vsm23_dt->SetBinError(197,3.724604);
   hist_gam_m13vsm23_dt->SetBinError(198,4.353981);
   hist_gam_m13vsm23_dt->SetBinError(199,4.091517);
   hist_gam_m13vsm23_dt->SetBinError(200,3.934277);
   hist_gam_m13vsm23_dt->SetBinError(201,4.295144);
   hist_gam_m13vsm23_dt->SetBinError(202,4.388593);
   hist_gam_m13vsm23_dt->SetBinError(203,4.821753);
   hist_gam_m13vsm23_dt->SetBinError(204,2.143668);
   hist_gam_m13vsm23_dt->SetBinError(205,0.2401876);
   hist_gam_m13vsm23_dt->SetBinError(230,0.2582512);
   hist_gam_m13vsm23_dt->SetBinError(231,2.340018);
   hist_gam_m13vsm23_dt->SetBinError(232,2.891986);
   hist_gam_m13vsm23_dt->SetBinError(233,4.308785);
   hist_gam_m13vsm23_dt->SetBinError(234,4.556831);
   hist_gam_m13vsm23_dt->SetBinError(235,2.611278);
   hist_gam_m13vsm23_dt->SetBinError(236,2.898467);
   hist_gam_m13vsm23_dt->SetBinError(237,4.089268);
   hist_gam_m13vsm23_dt->SetBinError(238,3.277108);
   hist_gam_m13vsm23_dt->SetBinError(239,2.74437);
   hist_gam_m13vsm23_dt->SetBinError(240,3.914998);
   hist_gam_m13vsm23_dt->SetBinError(241,4.220395);
   hist_gam_m13vsm23_dt->SetBinError(242,4.239189);
   hist_gam_m13vsm23_dt->SetBinError(243,3.551168);
   hist_gam_m13vsm23_dt->SetBinError(244,3.963373);
   hist_gam_m13vsm23_dt->SetBinError(245,4.036193);
   hist_gam_m13vsm23_dt->SetBinError(246,4.484836);
   hist_gam_m13vsm23_dt->SetBinError(247,3.224139);
   hist_gam_m13vsm23_dt->SetBinError(248,0.3493181);
   hist_gam_m13vsm23_dt->SetBinError(270,0.2488703);
   hist_gam_m13vsm23_dt->SetBinError(271,1.738652);
   hist_gam_m13vsm23_dt->SetBinError(272,2.935142);
   hist_gam_m13vsm23_dt->SetBinError(273,1.818738);
   hist_gam_m13vsm23_dt->SetBinError(274,3.111674);
   hist_gam_m13vsm23_dt->SetBinError(275,1.918579);
   hist_gam_m13vsm23_dt->SetBinError(276,3.01413);
   hist_gam_m13vsm23_dt->SetBinError(277,3.291819);
   hist_gam_m13vsm23_dt->SetBinError(278,3.485843);
   hist_gam_m13vsm23_dt->SetBinError(279,3.47963);
   hist_gam_m13vsm23_dt->SetBinError(280,4.369676);
   hist_gam_m13vsm23_dt->SetBinError(281,2.882137);
   hist_gam_m13vsm23_dt->SetBinError(282,4.676167);
   hist_gam_m13vsm23_dt->SetBinError(283,2.907263);
   hist_gam_m13vsm23_dt->SetBinError(284,3.765934);
   hist_gam_m13vsm23_dt->SetBinError(285,4.370525);
   hist_gam_m13vsm23_dt->SetBinError(286,3.84566);
   hist_gam_m13vsm23_dt->SetBinError(287,3.962974);
   hist_gam_m13vsm23_dt->SetBinError(288,4.210363);
   hist_gam_m13vsm23_dt->SetBinError(289,3.948773);
   hist_gam_m13vsm23_dt->SetBinError(290,2.381688);
   hist_gam_m13vsm23_dt->SetBinError(291,0.2660395);
   hist_gam_m13vsm23_dt->SetBinError(310,0.18377);
   hist_gam_m13vsm23_dt->SetBinError(311,1.726033);
   hist_gam_m13vsm23_dt->SetBinError(312,1.8623);
   hist_gam_m13vsm23_dt->SetBinError(313,2.204657);
   hist_gam_m13vsm23_dt->SetBinError(314,2.19511);
   hist_gam_m13vsm23_dt->SetBinError(315,2.645098);
   hist_gam_m13vsm23_dt->SetBinError(316,3.296587);
   hist_gam_m13vsm23_dt->SetBinError(317,2.563267);
   hist_gam_m13vsm23_dt->SetBinError(318,1.920452);
   hist_gam_m13vsm23_dt->SetBinError(319,2.73304);
   hist_gam_m13vsm23_dt->SetBinError(320,1.962299);
   hist_gam_m13vsm23_dt->SetBinError(321,1.067726);
   hist_gam_m13vsm23_dt->SetBinError(322,2.95194);
   hist_gam_m13vsm23_dt->SetBinError(323,3.843613);
   hist_gam_m13vsm23_dt->SetBinError(324,3.226801);
   hist_gam_m13vsm23_dt->SetBinError(325,3.183053);
   hist_gam_m13vsm23_dt->SetBinError(326,2.411515);
   hist_gam_m13vsm23_dt->SetBinError(327,3.614908);
   hist_gam_m13vsm23_dt->SetBinError(328,4.247008);
   hist_gam_m13vsm23_dt->SetBinError(329,3.083879);
   hist_gam_m13vsm23_dt->SetBinError(330,3.604183);
   hist_gam_m13vsm23_dt->SetBinError(331,2.507266);
   hist_gam_m13vsm23_dt->SetBinError(332,3.940382);
   hist_gam_m13vsm23_dt->SetBinError(333,2.314161);
   hist_gam_m13vsm23_dt->SetBinError(351,0.7339435);
   hist_gam_m13vsm23_dt->SetBinError(352,2.544575);
   hist_gam_m13vsm23_dt->SetBinError(353,0.8848544);
   hist_gam_m13vsm23_dt->SetBinError(354,2.491851);
   hist_gam_m13vsm23_dt->SetBinError(355,1.202573);
   hist_gam_m13vsm23_dt->SetBinError(356,2.891134);
   hist_gam_m13vsm23_dt->SetBinError(357,2.618842);
   hist_gam_m13vsm23_dt->SetBinError(358,2.66013);
   hist_gam_m13vsm23_dt->SetBinError(359,3.184457);
   hist_gam_m13vsm23_dt->SetBinError(360,1.671293);
   hist_gam_m13vsm23_dt->SetBinError(361,3.083965);
   hist_gam_m13vsm23_dt->SetBinError(362,3.201933);
   hist_gam_m13vsm23_dt->SetBinError(363,1.89406);
   hist_gam_m13vsm23_dt->SetBinError(364,3.241444);
   hist_gam_m13vsm23_dt->SetBinError(365,3.349947);
   hist_gam_m13vsm23_dt->SetBinError(366,2.797916);
   hist_gam_m13vsm23_dt->SetBinError(367,3.732586);
   hist_gam_m13vsm23_dt->SetBinError(368,2.826031);
   hist_gam_m13vsm23_dt->SetBinError(369,3.963848);
   hist_gam_m13vsm23_dt->SetBinError(370,4.656061);
   hist_gam_m13vsm23_dt->SetBinError(371,2.824304);
   hist_gam_m13vsm23_dt->SetBinError(372,3.645838);
   hist_gam_m13vsm23_dt->SetBinError(373,4.363049);
   hist_gam_m13vsm23_dt->SetBinError(374,2.895573);
   hist_gam_m13vsm23_dt->SetBinError(375,2.151398);
   hist_gam_m13vsm23_dt->SetBinError(391,0.215469);
   hist_gam_m13vsm23_dt->SetBinError(392,2.012895);
   hist_gam_m13vsm23_dt->SetBinError(393,1.794138);
   hist_gam_m13vsm23_dt->SetBinError(394,1.774328);
   hist_gam_m13vsm23_dt->SetBinError(395,2.143293);
   hist_gam_m13vsm23_dt->SetBinError(396,2.455044);
   hist_gam_m13vsm23_dt->SetBinError(397,2.194104);
   hist_gam_m13vsm23_dt->SetBinError(398,2.323416);
   hist_gam_m13vsm23_dt->SetBinError(399,3.225153);
   hist_gam_m13vsm23_dt->SetBinError(400,1.462459);
   hist_gam_m13vsm23_dt->SetBinError(401,2.848946);
   hist_gam_m13vsm23_dt->SetBinError(402,2.936804);
   hist_gam_m13vsm23_dt->SetBinError(403,2.310811);
   hist_gam_m13vsm23_dt->SetBinError(404,1.65881);
   hist_gam_m13vsm23_dt->SetBinError(405,2.217999);
   hist_gam_m13vsm23_dt->SetBinError(406,2.510987);
   hist_gam_m13vsm23_dt->SetBinError(407,2.577709);
   hist_gam_m13vsm23_dt->SetBinError(408,2.665029);
   hist_gam_m13vsm23_dt->SetBinError(409,3.671311);
   hist_gam_m13vsm23_dt->SetBinError(410,3.31468);
   hist_gam_m13vsm23_dt->SetBinError(411,2.852196);
   hist_gam_m13vsm23_dt->SetBinError(412,2.942099);
   hist_gam_m13vsm23_dt->SetBinError(413,4.159355);
   hist_gam_m13vsm23_dt->SetBinError(414,3.799261);
   hist_gam_m13vsm23_dt->SetBinError(415,3.105015);
   hist_gam_m13vsm23_dt->SetBinError(416,2.857556);
   hist_gam_m13vsm23_dt->SetBinError(417,1.18255);
   hist_gam_m13vsm23_dt->SetBinError(432,0.8052348);
   hist_gam_m13vsm23_dt->SetBinError(433,2.904715);
   hist_gam_m13vsm23_dt->SetBinError(434,1.119859);
   hist_gam_m13vsm23_dt->SetBinError(435,1.672305);
   hist_gam_m13vsm23_dt->SetBinError(436,2.672535);
   hist_gam_m13vsm23_dt->SetBinError(437,2.030007);
   hist_gam_m13vsm23_dt->SetBinError(438,1.752165);
   hist_gam_m13vsm23_dt->SetBinError(439,1.970285);
   hist_gam_m13vsm23_dt->SetBinError(440,2.680396);
   hist_gam_m13vsm23_dt->SetBinError(441,2.554638);
   hist_gam_m13vsm23_dt->SetBinError(442,1.72516);
   hist_gam_m13vsm23_dt->SetBinError(443,2.880508);
   hist_gam_m13vsm23_dt->SetBinError(444,0.6157642);
   hist_gam_m13vsm23_dt->SetBinError(445,2.106358);
   hist_gam_m13vsm23_dt->SetBinError(446,2.827006);
   hist_gam_m13vsm23_dt->SetBinError(447,2.484774);
   hist_gam_m13vsm23_dt->SetBinError(448,2.70571);
   hist_gam_m13vsm23_dt->SetBinError(449,2.117038);
   hist_gam_m13vsm23_dt->SetBinError(450,2.552155);
   hist_gam_m13vsm23_dt->SetBinError(451,3.337511);
   hist_gam_m13vsm23_dt->SetBinError(452,2.881856);
   hist_gam_m13vsm23_dt->SetBinError(453,4.004446);
   hist_gam_m13vsm23_dt->SetBinError(454,3.599134);
   hist_gam_m13vsm23_dt->SetBinError(455,3.718716);
   hist_gam_m13vsm23_dt->SetBinError(456,3.584176);
   hist_gam_m13vsm23_dt->SetBinError(457,2.915225);
   hist_gam_m13vsm23_dt->SetBinError(458,2.292897);
   hist_gam_m13vsm23_dt->SetBinError(459,2.672571);
   hist_gam_m13vsm23_dt->SetBinError(460,0.4226072);
   hist_gam_m13vsm23_dt->SetBinError(473,0.8058266);
   hist_gam_m13vsm23_dt->SetBinError(474,0.5205678);
   hist_gam_m13vsm23_dt->SetBinError(475,2.829787);
   hist_gam_m13vsm23_dt->SetBinError(476,2.069506);
   hist_gam_m13vsm23_dt->SetBinError(477,1.497166);
   hist_gam_m13vsm23_dt->SetBinError(478,1.247597);
   hist_gam_m13vsm23_dt->SetBinError(479,2.463245);
   hist_gam_m13vsm23_dt->SetBinError(480,1.653414);
   hist_gam_m13vsm23_dt->SetBinError(481,2.899219);
   hist_gam_m13vsm23_dt->SetBinError(482,2.335612);
   hist_gam_m13vsm23_dt->SetBinError(483,2.366644);
   hist_gam_m13vsm23_dt->SetBinError(484,2.848793);
   hist_gam_m13vsm23_dt->SetBinError(485,2.053786);
   hist_gam_m13vsm23_dt->SetBinError(486,1.669322);
   hist_gam_m13vsm23_dt->SetBinError(487,1.801505);
   hist_gam_m13vsm23_dt->SetBinError(488,1.454354);
   hist_gam_m13vsm23_dt->SetBinError(489,2.398346);
   hist_gam_m13vsm23_dt->SetBinError(490,2.803271);
   hist_gam_m13vsm23_dt->SetBinError(491,2.9449);
   hist_gam_m13vsm23_dt->SetBinError(492,1.045233);
   hist_gam_m13vsm23_dt->SetBinError(493,3.399087);
   hist_gam_m13vsm23_dt->SetBinError(494,1.639445);
   hist_gam_m13vsm23_dt->SetBinError(495,3.095576);
   hist_gam_m13vsm23_dt->SetBinError(496,3.086658);
   hist_gam_m13vsm23_dt->SetBinError(497,2.807517);
   hist_gam_m13vsm23_dt->SetBinError(498,3.440994);
   hist_gam_m13vsm23_dt->SetBinError(499,2.513289);
   hist_gam_m13vsm23_dt->SetBinError(500,2.759342);
   hist_gam_m13vsm23_dt->SetBinError(501,3.343207);
   hist_gam_m13vsm23_dt->SetBinError(502,1.057456);
   hist_gam_m13vsm23_dt->SetBinError(514,0.8149134);
   hist_gam_m13vsm23_dt->SetBinError(515,1.328681);
   hist_gam_m13vsm23_dt->SetBinError(516,1.049033);
   hist_gam_m13vsm23_dt->SetBinError(517,1.328401);
   hist_gam_m13vsm23_dt->SetBinError(518,2.049823);
   hist_gam_m13vsm23_dt->SetBinError(519,0.8597538);
   hist_gam_m13vsm23_dt->SetBinError(520,3.639155);
   hist_gam_m13vsm23_dt->SetBinError(521,3.505926);
   hist_gam_m13vsm23_dt->SetBinError(522,1.506839);
   hist_gam_m13vsm23_dt->SetBinError(523,2.548675);
   hist_gam_m13vsm23_dt->SetBinError(524,1.707854);
   hist_gam_m13vsm23_dt->SetBinError(525,2.436285);
   hist_gam_m13vsm23_dt->SetBinError(526,2.138493);
   hist_gam_m13vsm23_dt->SetBinError(527,2.518012);
   hist_gam_m13vsm23_dt->SetBinError(528,1.036546);
   hist_gam_m13vsm23_dt->SetBinError(529,2.063253);
   hist_gam_m13vsm23_dt->SetBinError(530,1.922673);
   hist_gam_m13vsm23_dt->SetBinError(531,1.915506);
   hist_gam_m13vsm23_dt->SetBinError(532,1.74147);
   hist_gam_m13vsm23_dt->SetBinError(533,2.916672);
   hist_gam_m13vsm23_dt->SetBinError(534,1.780682);
   hist_gam_m13vsm23_dt->SetBinError(535,2.443956);
   hist_gam_m13vsm23_dt->SetBinError(536,3.663111);
   hist_gam_m13vsm23_dt->SetBinError(537,1.715758);
   hist_gam_m13vsm23_dt->SetBinError(538,2.521773);
   hist_gam_m13vsm23_dt->SetBinError(539,2.97457);
   hist_gam_m13vsm23_dt->SetBinError(540,2.946396);
   hist_gam_m13vsm23_dt->SetBinError(541,2.42732);
   hist_gam_m13vsm23_dt->SetBinError(542,2.661291);
   hist_gam_m13vsm23_dt->SetBinError(543,2.081622);
   hist_gam_m13vsm23_dt->SetBinError(544,0.463345);
   hist_gam_m13vsm23_dt->SetBinError(555,0.7432952);
   hist_gam_m13vsm23_dt->SetBinError(556,1.517033);
   hist_gam_m13vsm23_dt->SetBinError(557,1.207828);
   hist_gam_m13vsm23_dt->SetBinError(558,1.635439);
   hist_gam_m13vsm23_dt->SetBinError(559,2.030602);
   hist_gam_m13vsm23_dt->SetBinError(560,1.597307);
   hist_gam_m13vsm23_dt->SetBinError(561,2.196044);
   hist_gam_m13vsm23_dt->SetBinError(562,1.941477);
   hist_gam_m13vsm23_dt->SetBinError(563,2.54842);
   hist_gam_m13vsm23_dt->SetBinError(564,2.025813);
   hist_gam_m13vsm23_dt->SetBinError(565,3.227628);
   hist_gam_m13vsm23_dt->SetBinError(566,1.725608);
   hist_gam_m13vsm23_dt->SetBinError(567,2.6005);
   hist_gam_m13vsm23_dt->SetBinError(568,3.140371);
   hist_gam_m13vsm23_dt->SetBinError(569,1.402593);
   hist_gam_m13vsm23_dt->SetBinError(570,2.228803);
   hist_gam_m13vsm23_dt->SetBinError(571,1.79348);
   hist_gam_m13vsm23_dt->SetBinError(572,2.105148);
   hist_gam_m13vsm23_dt->SetBinError(573,3.034384);
   hist_gam_m13vsm23_dt->SetBinError(574,2.151017);
   hist_gam_m13vsm23_dt->SetBinError(575,1.950353);
   hist_gam_m13vsm23_dt->SetBinError(576,2.097382);
   hist_gam_m13vsm23_dt->SetBinError(577,2.901801);
   hist_gam_m13vsm23_dt->SetBinError(578,1.498556);
   hist_gam_m13vsm23_dt->SetBinError(579,3.939689);
   hist_gam_m13vsm23_dt->SetBinError(580,2.715923);
   hist_gam_m13vsm23_dt->SetBinError(581,2.566232);
   hist_gam_m13vsm23_dt->SetBinError(582,1.818257);
   hist_gam_m13vsm23_dt->SetBinError(583,2.728422);
   hist_gam_m13vsm23_dt->SetBinError(584,1.244888);
   hist_gam_m13vsm23_dt->SetBinError(585,2.451814);
   hist_gam_m13vsm23_dt->SetBinError(586,0.2125751);
   hist_gam_m13vsm23_dt->SetBinError(596,0.2037283);
   hist_gam_m13vsm23_dt->SetBinError(597,0.6745003);
   hist_gam_m13vsm23_dt->SetBinError(598,1.213144);
   hist_gam_m13vsm23_dt->SetBinError(599,1.461451);
   hist_gam_m13vsm23_dt->SetBinError(600,0.7445369);
   hist_gam_m13vsm23_dt->SetBinError(601,2.593279);
   hist_gam_m13vsm23_dt->SetBinError(602,2.123509);
   hist_gam_m13vsm23_dt->SetBinError(603,1.60539);
   hist_gam_m13vsm23_dt->SetBinError(604,2.470722);
   hist_gam_m13vsm23_dt->SetBinError(605,1.261844);
   hist_gam_m13vsm23_dt->SetBinError(606,1.621823);
   hist_gam_m13vsm23_dt->SetBinError(607,2.179403);
   hist_gam_m13vsm23_dt->SetBinError(608,2.165311);
   hist_gam_m13vsm23_dt->SetBinError(609,2.342704);
   hist_gam_m13vsm23_dt->SetBinError(610,1.377816);
   hist_gam_m13vsm23_dt->SetBinError(611,2.628673);
   hist_gam_m13vsm23_dt->SetBinError(612,3.056101);
   hist_gam_m13vsm23_dt->SetBinError(613,2.793237);
   hist_gam_m13vsm23_dt->SetBinError(614,1.76444);
   hist_gam_m13vsm23_dt->SetBinError(615,1.877033);
   hist_gam_m13vsm23_dt->SetBinError(616,1.594463);
   hist_gam_m13vsm23_dt->SetBinError(617,3.210677);
   hist_gam_m13vsm23_dt->SetBinError(618,2.149396);
   hist_gam_m13vsm23_dt->SetBinError(619,2.542684);
   hist_gam_m13vsm23_dt->SetBinError(620,2.264005);
   hist_gam_m13vsm23_dt->SetBinError(621,2.568249);
   hist_gam_m13vsm23_dt->SetBinError(622,2.998442);
   hist_gam_m13vsm23_dt->SetBinError(623,1.986467);
   hist_gam_m13vsm23_dt->SetBinError(624,2.980585);
   hist_gam_m13vsm23_dt->SetBinError(625,0.9392394);
   hist_gam_m13vsm23_dt->SetBinError(626,1.908026);
   hist_gam_m13vsm23_dt->SetBinError(627,0.5885327);
   hist_gam_m13vsm23_dt->SetBinError(638,0.8760823);
   hist_gam_m13vsm23_dt->SetBinError(639,0.8049556);
   hist_gam_m13vsm23_dt->SetBinError(640,1.23845);
   hist_gam_m13vsm23_dt->SetBinError(641,1.114831);
   hist_gam_m13vsm23_dt->SetBinError(642,1.582878);
   hist_gam_m13vsm23_dt->SetBinError(643,1.41855);
   hist_gam_m13vsm23_dt->SetBinError(644,1.483597);
   hist_gam_m13vsm23_dt->SetBinError(645,2.174102);
   hist_gam_m13vsm23_dt->SetBinError(646,1.902687);
   hist_gam_m13vsm23_dt->SetBinError(647,0.6627635);
   hist_gam_m13vsm23_dt->SetBinError(648,2.478535);
   hist_gam_m13vsm23_dt->SetBinError(649,0.6992473);
   hist_gam_m13vsm23_dt->SetBinError(650,1.436842);
   hist_gam_m13vsm23_dt->SetBinError(651,2.275791);
   hist_gam_m13vsm23_dt->SetBinError(652,0.7944326);
   hist_gam_m13vsm23_dt->SetBinError(653,1.805955);
   hist_gam_m13vsm23_dt->SetBinError(654,1.124608);
   hist_gam_m13vsm23_dt->SetBinError(655,0.576875);
   hist_gam_m13vsm23_dt->SetBinError(656,2.236413);
   hist_gam_m13vsm23_dt->SetBinError(657,2.719439);
   hist_gam_m13vsm23_dt->SetBinError(658,1.904161);
   hist_gam_m13vsm23_dt->SetBinError(659,2.671115);
   hist_gam_m13vsm23_dt->SetBinError(660,0.6686964);
   hist_gam_m13vsm23_dt->SetBinError(661,1.939623);
   hist_gam_m13vsm23_dt->SetBinError(662,2.104246);
   hist_gam_m13vsm23_dt->SetBinError(663,2.113769);
   hist_gam_m13vsm23_dt->SetBinError(664,1.135864);
   hist_gam_m13vsm23_dt->SetBinError(665,2.653945);
   hist_gam_m13vsm23_dt->SetBinError(666,2.403422);
   hist_gam_m13vsm23_dt->SetBinError(667,2.158043);
   hist_gam_m13vsm23_dt->SetBinError(668,1.743705);
   hist_gam_m13vsm23_dt->SetBinError(669,0.60477);
   hist_gam_m13vsm23_dt->SetBinError(679,0.3819568);
   hist_gam_m13vsm23_dt->SetBinError(680,1.922988);
   hist_gam_m13vsm23_dt->SetBinError(681,0.4220644);
   hist_gam_m13vsm23_dt->SetBinError(682,1.587989);
   hist_gam_m13vsm23_dt->SetBinError(683,1.578789);
   hist_gam_m13vsm23_dt->SetBinError(684,2.118389);
   hist_gam_m13vsm23_dt->SetBinError(685,1.549814);
   hist_gam_m13vsm23_dt->SetBinError(686,0.5487238);
   hist_gam_m13vsm23_dt->SetBinError(687,2.075123);
   hist_gam_m13vsm23_dt->SetBinError(688,0.527087);
   hist_gam_m13vsm23_dt->SetBinError(689,0.6376516);
   hist_gam_m13vsm23_dt->SetBinError(690,2.56273);
   hist_gam_m13vsm23_dt->SetBinError(691,2.053417);
   hist_gam_m13vsm23_dt->SetBinError(692,1.561609);
   hist_gam_m13vsm23_dt->SetBinError(693,1.840908);
   hist_gam_m13vsm23_dt->SetBinError(694,2.153066);
   hist_gam_m13vsm23_dt->SetBinError(695,1.984542);
   hist_gam_m13vsm23_dt->SetBinError(696,2.072042);
   hist_gam_m13vsm23_dt->SetBinError(697,0.7707507);
   hist_gam_m13vsm23_dt->SetBinError(698,1.386864);
   hist_gam_m13vsm23_dt->SetBinError(699,1.911817);
   hist_gam_m13vsm23_dt->SetBinError(700,1.954497);
   hist_gam_m13vsm23_dt->SetBinError(701,1.274837);
   hist_gam_m13vsm23_dt->SetBinError(702,0.903597);
   hist_gam_m13vsm23_dt->SetBinError(703,2.064848);
   hist_gam_m13vsm23_dt->SetBinError(704,2.14264);
   hist_gam_m13vsm23_dt->SetBinError(705,2.252245);
   hist_gam_m13vsm23_dt->SetBinError(706,1.124758);
   hist_gam_m13vsm23_dt->SetBinError(707,2.521225);
   hist_gam_m13vsm23_dt->SetBinError(708,1.619974);
   hist_gam_m13vsm23_dt->SetBinError(709,1.536);
   hist_gam_m13vsm23_dt->SetBinError(710,1.81127);
   hist_gam_m13vsm23_dt->SetBinError(711,0.8704088);
   hist_gam_m13vsm23_dt->SetBinError(720,0.5852481);
   hist_gam_m13vsm23_dt->SetBinError(721,1.728785);
   hist_gam_m13vsm23_dt->SetBinError(722,1.563773);
   hist_gam_m13vsm23_dt->SetBinError(723,1.338763);
   hist_gam_m13vsm23_dt->SetBinError(724,1.202256);
   hist_gam_m13vsm23_dt->SetBinError(725,2.211638);
   hist_gam_m13vsm23_dt->SetBinError(726,0.5031173);
   hist_gam_m13vsm23_dt->SetBinError(727,1.459969);
   hist_gam_m13vsm23_dt->SetBinError(728,2.499002);
   hist_gam_m13vsm23_dt->SetBinError(729,1.320585);
   hist_gam_m13vsm23_dt->SetBinError(730,0.9292163);
   hist_gam_m13vsm23_dt->SetBinError(731,2.289895);
   hist_gam_m13vsm23_dt->SetBinError(732,1.581258);
   hist_gam_m13vsm23_dt->SetBinError(733,1.658553);
   hist_gam_m13vsm23_dt->SetBinError(734,1.738181);
   hist_gam_m13vsm23_dt->SetBinError(735,2.444073);
   hist_gam_m13vsm23_dt->SetBinError(736,1.881204);
   hist_gam_m13vsm23_dt->SetBinError(737,2.648852);
   hist_gam_m13vsm23_dt->SetBinError(738,2.28056);
   hist_gam_m13vsm23_dt->SetBinError(739,2.097961);
   hist_gam_m13vsm23_dt->SetBinError(740,0.8214356);
   hist_gam_m13vsm23_dt->SetBinError(741,1.850404);
   hist_gam_m13vsm23_dt->SetBinError(742,1.15287);
   hist_gam_m13vsm23_dt->SetBinError(743,1.62436);
   hist_gam_m13vsm23_dt->SetBinError(744,1.222124);
   hist_gam_m13vsm23_dt->SetBinError(745,2.063671);
   hist_gam_m13vsm23_dt->SetBinError(746,0.5287717);
   hist_gam_m13vsm23_dt->SetBinError(747,1.646154);
   hist_gam_m13vsm23_dt->SetBinError(748,2.733897);
   hist_gam_m13vsm23_dt->SetBinError(749,1.914894);
   hist_gam_m13vsm23_dt->SetBinError(750,2.344582);
   hist_gam_m13vsm23_dt->SetBinError(751,1.902743);
   hist_gam_m13vsm23_dt->SetBinError(752,1.595664);
   hist_gam_m13vsm23_dt->SetBinError(762,1.203229);
   hist_gam_m13vsm23_dt->SetBinError(763,0.5633241);
   hist_gam_m13vsm23_dt->SetBinError(764,0.7560846);
   hist_gam_m13vsm23_dt->SetBinError(765,2.488268);
   hist_gam_m13vsm23_dt->SetBinError(766,1.625038);
   hist_gam_m13vsm23_dt->SetBinError(767,2.077362);
   hist_gam_m13vsm23_dt->SetBinError(768,1.401259);
   hist_gam_m13vsm23_dt->SetBinError(769,1.774199);
   hist_gam_m13vsm23_dt->SetBinError(770,2.225309);
   hist_gam_m13vsm23_dt->SetBinError(771,1.801491);
   hist_gam_m13vsm23_dt->SetBinError(772,2.2055);
   hist_gam_m13vsm23_dt->SetBinError(773,1.872938);
   hist_gam_m13vsm23_dt->SetBinError(774,1.4751);
   hist_gam_m13vsm23_dt->SetBinError(775,0.7310138);
   hist_gam_m13vsm23_dt->SetBinError(776,2.584929);
   hist_gam_m13vsm23_dt->SetBinError(777,2.791051);
   hist_gam_m13vsm23_dt->SetBinError(778,2.313862);
   hist_gam_m13vsm23_dt->SetBinError(779,2.682673);
   hist_gam_m13vsm23_dt->SetBinError(780,2.017827);
   hist_gam_m13vsm23_dt->SetBinError(781,2.001513);
   hist_gam_m13vsm23_dt->SetBinError(782,1.892704);
   hist_gam_m13vsm23_dt->SetBinError(783,2.175872);
   hist_gam_m13vsm23_dt->SetBinError(784,1.535054);
   hist_gam_m13vsm23_dt->SetBinError(785,1.803139);
   hist_gam_m13vsm23_dt->SetBinError(786,2.609471);
   hist_gam_m13vsm23_dt->SetBinError(787,3.462875);
   hist_gam_m13vsm23_dt->SetBinError(788,0.9574659);
   hist_gam_m13vsm23_dt->SetBinError(789,1.448536);
   hist_gam_m13vsm23_dt->SetBinError(790,1.608402);
   hist_gam_m13vsm23_dt->SetBinError(791,2.485976);
   hist_gam_m13vsm23_dt->SetBinError(792,2.621128);
   hist_gam_m13vsm23_dt->SetBinError(793,1.542427);
   hist_gam_m13vsm23_dt->SetBinError(794,0.6694878);
   hist_gam_m13vsm23_dt->SetBinError(803,0.5321404);
   hist_gam_m13vsm23_dt->SetBinError(804,0.4736349);
   hist_gam_m13vsm23_dt->SetBinError(805,1.651871);
   hist_gam_m13vsm23_dt->SetBinError(806,2.484644);
   hist_gam_m13vsm23_dt->SetBinError(807,0.5704967);
   hist_gam_m13vsm23_dt->SetBinError(808,2.532802);
   hist_gam_m13vsm23_dt->SetBinError(809,1.581164);
   hist_gam_m13vsm23_dt->SetBinError(810,0.6200882);
   hist_gam_m13vsm23_dt->SetBinError(811,0.6042628);
   hist_gam_m13vsm23_dt->SetBinError(812,2.328544);
   hist_gam_m13vsm23_dt->SetBinError(813,1.916);
   hist_gam_m13vsm23_dt->SetBinError(814,1.698401);
   hist_gam_m13vsm23_dt->SetBinError(815,1.430489);
   hist_gam_m13vsm23_dt->SetBinError(816,1.925126);
   hist_gam_m13vsm23_dt->SetBinError(817,3.006975);
   hist_gam_m13vsm23_dt->SetBinError(818,1.566515);
   hist_gam_m13vsm23_dt->SetBinError(819,1.450939);
   hist_gam_m13vsm23_dt->SetBinError(820,1.883503);
   hist_gam_m13vsm23_dt->SetBinError(821,1.26612);
   hist_gam_m13vsm23_dt->SetBinError(822,1.628496);
   hist_gam_m13vsm23_dt->SetBinError(823,1.901089);
   hist_gam_m13vsm23_dt->SetBinError(824,0.7492901);
   hist_gam_m13vsm23_dt->SetBinError(825,1.920009);
   hist_gam_m13vsm23_dt->SetBinError(826,2.355931);
   hist_gam_m13vsm23_dt->SetBinError(827,2.295234);
   hist_gam_m13vsm23_dt->SetBinError(828,2.47372);
   hist_gam_m13vsm23_dt->SetBinError(829,3.099392);
   hist_gam_m13vsm23_dt->SetBinError(830,2.181032);
   hist_gam_m13vsm23_dt->SetBinError(831,2.691369);
   hist_gam_m13vsm23_dt->SetBinError(832,1.664456);
   hist_gam_m13vsm23_dt->SetBinError(833,1.666094);
   hist_gam_m13vsm23_dt->SetBinError(834,2.195796);
   hist_gam_m13vsm23_dt->SetBinError(835,1.491605);
   hist_gam_m13vsm23_dt->SetBinError(836,0.6254184);
   hist_gam_m13vsm23_dt->SetBinError(845,1.362347);
   hist_gam_m13vsm23_dt->SetBinError(846,1.150702);
   hist_gam_m13vsm23_dt->SetBinError(847,1.352172);
   hist_gam_m13vsm23_dt->SetBinError(848,1.480999);
   hist_gam_m13vsm23_dt->SetBinError(849,2.433613);
   hist_gam_m13vsm23_dt->SetBinError(850,1.537806);
   hist_gam_m13vsm23_dt->SetBinError(851,0.4240643);
   hist_gam_m13vsm23_dt->SetBinError(852,1.26524);
   hist_gam_m13vsm23_dt->SetBinError(853,1.118591);
   hist_gam_m13vsm23_dt->SetBinError(854,2.083248);
   hist_gam_m13vsm23_dt->SetBinError(855,1.933617);
   hist_gam_m13vsm23_dt->SetBinError(856,1.192861);
   hist_gam_m13vsm23_dt->SetBinError(857,0.7876509);
   hist_gam_m13vsm23_dt->SetBinError(858,2.340417);
   hist_gam_m13vsm23_dt->SetBinError(859,2.366745);
   hist_gam_m13vsm23_dt->SetBinError(860,2.120923);
   hist_gam_m13vsm23_dt->SetBinError(861,1.867025);
   hist_gam_m13vsm23_dt->SetBinError(862,2.343239);
   hist_gam_m13vsm23_dt->SetBinError(863,1.814937);
   hist_gam_m13vsm23_dt->SetBinError(864,2.513779);
   hist_gam_m13vsm23_dt->SetBinError(865,0.7353335);
   hist_gam_m13vsm23_dt->SetBinError(866,2.379386);
   hist_gam_m13vsm23_dt->SetBinError(867,1.476875);
   hist_gam_m13vsm23_dt->SetBinError(868,0.718608);
   hist_gam_m13vsm23_dt->SetBinError(869,0.8464803);
   hist_gam_m13vsm23_dt->SetBinError(870,1.455629);
   hist_gam_m13vsm23_dt->SetBinError(871,1.508942);
   hist_gam_m13vsm23_dt->SetBinError(872,1.844418);
   hist_gam_m13vsm23_dt->SetBinError(873,2.525447);
   hist_gam_m13vsm23_dt->SetBinError(874,2.145499);
   hist_gam_m13vsm23_dt->SetBinError(875,1.88041);
   hist_gam_m13vsm23_dt->SetBinError(876,0.9827988);
   hist_gam_m13vsm23_dt->SetBinError(877,0.630019);
   hist_gam_m13vsm23_dt->SetBinError(886,0.6415552);
   hist_gam_m13vsm23_dt->SetBinError(887,1.396264);
   hist_gam_m13vsm23_dt->SetBinError(888,1.438039);
   hist_gam_m13vsm23_dt->SetBinError(889,0.6481561);
   hist_gam_m13vsm23_dt->SetBinError(890,2.019185);
   hist_gam_m13vsm23_dt->SetBinError(891,1.929571);
   hist_gam_m13vsm23_dt->SetBinError(892,0.8357973);
   hist_gam_m13vsm23_dt->SetBinError(893,0.8042978);
   hist_gam_m13vsm23_dt->SetBinError(894,2.140693);
   hist_gam_m13vsm23_dt->SetBinError(895,2.00057);
   hist_gam_m13vsm23_dt->SetBinError(896,1.433676);
   hist_gam_m13vsm23_dt->SetBinError(897,1.445);
   hist_gam_m13vsm23_dt->SetBinError(898,0.9624185);
   hist_gam_m13vsm23_dt->SetBinError(899,1.164589);
   hist_gam_m13vsm23_dt->SetBinError(900,1.945467);
   hist_gam_m13vsm23_dt->SetBinError(901,0.6623708);
   hist_gam_m13vsm23_dt->SetBinError(902,1.047732);
   hist_gam_m13vsm23_dt->SetBinError(903,1.691279);
   hist_gam_m13vsm23_dt->SetBinError(904,2.481886);
   hist_gam_m13vsm23_dt->SetBinError(905,1.385087);
   hist_gam_m13vsm23_dt->SetBinError(906,1.584245);
   hist_gam_m13vsm23_dt->SetBinError(907,2.105864);
   hist_gam_m13vsm23_dt->SetBinError(908,1.764366);
   hist_gam_m13vsm23_dt->SetBinError(909,1.906742);
   hist_gam_m13vsm23_dt->SetBinError(910,2.084292);
   hist_gam_m13vsm23_dt->SetBinError(911,3.229107);
   hist_gam_m13vsm23_dt->SetBinError(912,1.952315);
   hist_gam_m13vsm23_dt->SetBinError(913,1.955513);
   hist_gam_m13vsm23_dt->SetBinError(914,2.340312);
   hist_gam_m13vsm23_dt->SetBinError(915,0.8324488);
   hist_gam_m13vsm23_dt->SetBinError(916,1.731179);
   hist_gam_m13vsm23_dt->SetBinError(917,2.054958);
   hist_gam_m13vsm23_dt->SetBinError(918,2.806318);
   hist_gam_m13vsm23_dt->SetBinError(919,0.205509);
   hist_gam_m13vsm23_dt->SetBinError(928,2.563542);
   hist_gam_m13vsm23_dt->SetBinError(929,0.8450032);
   hist_gam_m13vsm23_dt->SetBinError(930,2.165987);
   hist_gam_m13vsm23_dt->SetBinError(931,1.795585);
   hist_gam_m13vsm23_dt->SetBinError(932,1.358322);
   hist_gam_m13vsm23_dt->SetBinError(933,2.4434);
   hist_gam_m13vsm23_dt->SetBinError(934,1.587646);
   hist_gam_m13vsm23_dt->SetBinError(935,1.332111);
   hist_gam_m13vsm23_dt->SetBinError(936,1.073791);
   hist_gam_m13vsm23_dt->SetBinError(937,1.407234);
   hist_gam_m13vsm23_dt->SetBinError(938,1.34881);
   hist_gam_m13vsm23_dt->SetBinError(939,1.557396);
   hist_gam_m13vsm23_dt->SetBinError(940,1.403798);
   hist_gam_m13vsm23_dt->SetBinError(941,2.177406);
   hist_gam_m13vsm23_dt->SetBinError(942,1.761891);
   hist_gam_m13vsm23_dt->SetBinError(943,0.610572);
   hist_gam_m13vsm23_dt->SetBinError(944,1.87229);
   hist_gam_m13vsm23_dt->SetBinError(945,0.7130294);
   hist_gam_m13vsm23_dt->SetBinError(946,1.194342);
   hist_gam_m13vsm23_dt->SetBinError(947,1.131775);
   hist_gam_m13vsm23_dt->SetBinError(948,2.071646);
   hist_gam_m13vsm23_dt->SetBinError(949,1.636307);
   hist_gam_m13vsm23_dt->SetBinError(950,2.03916);
   hist_gam_m13vsm23_dt->SetBinError(951,2.648826);
   hist_gam_m13vsm23_dt->SetBinError(952,0.5620457);
   hist_gam_m13vsm23_dt->SetBinError(953,1.421598);
   hist_gam_m13vsm23_dt->SetBinError(954,1.221389);
   hist_gam_m13vsm23_dt->SetBinError(955,1.872231);
   hist_gam_m13vsm23_dt->SetBinError(956,1.189194);
   hist_gam_m13vsm23_dt->SetBinError(957,1.571609);
   hist_gam_m13vsm23_dt->SetBinError(958,1.580767);
   hist_gam_m13vsm23_dt->SetBinError(959,3.175649);
   hist_gam_m13vsm23_dt->SetBinError(960,1.210157);
   hist_gam_m13vsm23_dt->SetBinError(970,0.5609158);
   hist_gam_m13vsm23_dt->SetBinError(971,1.416429);
   hist_gam_m13vsm23_dt->SetBinError(972,0.6611532);
   hist_gam_m13vsm23_dt->SetBinError(973,1.216454);
   hist_gam_m13vsm23_dt->SetBinError(974,0.5492267);
   hist_gam_m13vsm23_dt->SetBinError(975,0.352574);
   hist_gam_m13vsm23_dt->SetBinError(976,1.509713);
   hist_gam_m13vsm23_dt->SetBinError(977,2.560524);
   hist_gam_m13vsm23_dt->SetBinError(978,2.255508);
   hist_gam_m13vsm23_dt->SetBinError(979,1.242882);
   hist_gam_m13vsm23_dt->SetBinError(980,1.508427);
   hist_gam_m13vsm23_dt->SetBinError(981,0.9169691);
   hist_gam_m13vsm23_dt->SetBinError(982,1.002977);
   hist_gam_m13vsm23_dt->SetBinError(983,2.165986);
   hist_gam_m13vsm23_dt->SetBinError(984,0.4277506);
   hist_gam_m13vsm23_dt->SetBinError(985,1.550347);
   hist_gam_m13vsm23_dt->SetBinError(986,2.557403);
   hist_gam_m13vsm23_dt->SetBinError(987,1.725971);
   hist_gam_m13vsm23_dt->SetBinError(988,0.744419);
   hist_gam_m13vsm23_dt->SetBinError(989,1.557751);
   hist_gam_m13vsm23_dt->SetBinError(990,1.998877);
   hist_gam_m13vsm23_dt->SetBinError(991,0.7259582);
   hist_gam_m13vsm23_dt->SetBinError(992,1.645506);
   hist_gam_m13vsm23_dt->SetBinError(993,1.568369);
   hist_gam_m13vsm23_dt->SetBinError(994,2.093901);
   hist_gam_m13vsm23_dt->SetBinError(995,2.104365);
   hist_gam_m13vsm23_dt->SetBinError(996,2.120594);
   hist_gam_m13vsm23_dt->SetBinError(997,2.355853);
   hist_gam_m13vsm23_dt->SetBinError(998,2.892663);
   hist_gam_m13vsm23_dt->SetBinError(999,0.5915498);
   hist_gam_m13vsm23_dt->SetBinError(1000,2.829304);
   hist_gam_m13vsm23_dt->SetBinError(1001,1.974159);
   hist_gam_m13vsm23_dt->SetBinError(1011,0.2147008);
   hist_gam_m13vsm23_dt->SetBinError(1012,1.911677);
   hist_gam_m13vsm23_dt->SetBinError(1013,1.732252);
   hist_gam_m13vsm23_dt->SetBinError(1014,0.4595168);
   hist_gam_m13vsm23_dt->SetBinError(1015,1.505724);
   hist_gam_m13vsm23_dt->SetBinError(1016,1.727799);
   hist_gam_m13vsm23_dt->SetBinError(1017,0.6983091);
   hist_gam_m13vsm23_dt->SetBinError(1018,1.473371);
   hist_gam_m13vsm23_dt->SetBinError(1019,0.2988292);
   hist_gam_m13vsm23_dt->SetBinError(1020,1.569581);
   hist_gam_m13vsm23_dt->SetBinError(1021,1.907272);
   hist_gam_m13vsm23_dt->SetBinError(1022,2.599209);
   hist_gam_m13vsm23_dt->SetBinError(1023,1.607483);
   hist_gam_m13vsm23_dt->SetBinError(1024,1.742844);
   hist_gam_m13vsm23_dt->SetBinError(1025,1.502431);
   hist_gam_m13vsm23_dt->SetBinError(1026,2.581192);
   hist_gam_m13vsm23_dt->SetBinError(1027,0.6441851);
   hist_gam_m13vsm23_dt->SetBinError(1028,1.06728);
   hist_gam_m13vsm23_dt->SetBinError(1029,1.586329);
   hist_gam_m13vsm23_dt->SetBinError(1030,1.058646);
   hist_gam_m13vsm23_dt->SetBinError(1031,0.8025879);
   hist_gam_m13vsm23_dt->SetBinError(1032,2.803817);
   hist_gam_m13vsm23_dt->SetBinError(1033,2.145455);
   hist_gam_m13vsm23_dt->SetBinError(1034,1.484006);
   hist_gam_m13vsm23_dt->SetBinError(1035,1.493891);
   hist_gam_m13vsm23_dt->SetBinError(1036,2.779984);
   hist_gam_m13vsm23_dt->SetBinError(1037,1.454808);
   hist_gam_m13vsm23_dt->SetBinError(1038,1.61132);
   hist_gam_m13vsm23_dt->SetBinError(1039,1.5972);
   hist_gam_m13vsm23_dt->SetBinError(1040,2.816358);
   hist_gam_m13vsm23_dt->SetBinError(1041,2.913871);
   hist_gam_m13vsm23_dt->SetBinError(1042,2.931477);
   hist_gam_m13vsm23_dt->SetBinError(1043,0.211156);
   hist_gam_m13vsm23_dt->SetBinError(1053,0.2028801);
   hist_gam_m13vsm23_dt->SetBinError(1054,0.7861773);
   hist_gam_m13vsm23_dt->SetBinError(1055,1.97657);
   hist_gam_m13vsm23_dt->SetBinError(1056,0.8197779);
   hist_gam_m13vsm23_dt->SetBinError(1057,1.579921);
   hist_gam_m13vsm23_dt->SetBinError(1058,1.495581);
   hist_gam_m13vsm23_dt->SetBinError(1059,1.441193);
   hist_gam_m13vsm23_dt->SetBinError(1060,1.886176);
   hist_gam_m13vsm23_dt->SetBinError(1061,1.377192);
   hist_gam_m13vsm23_dt->SetBinError(1062,1.26369);
   hist_gam_m13vsm23_dt->SetBinError(1063,1.434182);
   hist_gam_m13vsm23_dt->SetBinError(1064,1.342281);
   hist_gam_m13vsm23_dt->SetBinError(1065,2.284301);
   hist_gam_m13vsm23_dt->SetBinError(1066,0.5097683);
   hist_gam_m13vsm23_dt->SetBinError(1067,1.145613);
   hist_gam_m13vsm23_dt->SetBinError(1068,0.3860063);
   hist_gam_m13vsm23_dt->SetBinError(1069,1.56171);
   hist_gam_m13vsm23_dt->SetBinError(1070,2.011316);
   hist_gam_m13vsm23_dt->SetBinError(1071,1.677399);
   hist_gam_m13vsm23_dt->SetBinError(1072,1.138485);
   hist_gam_m13vsm23_dt->SetBinError(1073,2.093978);
   hist_gam_m13vsm23_dt->SetBinError(1074,1.438988);
   hist_gam_m13vsm23_dt->SetBinError(1075,0.9021058);
   hist_gam_m13vsm23_dt->SetBinError(1076,1.220109);
   hist_gam_m13vsm23_dt->SetBinError(1077,0.7194745);
   hist_gam_m13vsm23_dt->SetBinError(1078,0.7034427);
   hist_gam_m13vsm23_dt->SetBinError(1079,1.692503);
   hist_gam_m13vsm23_dt->SetBinError(1080,1.873733);
   hist_gam_m13vsm23_dt->SetBinError(1081,0.9572542);
   hist_gam_m13vsm23_dt->SetBinError(1082,2.031685);
   hist_gam_m13vsm23_dt->SetBinError(1083,0.8991371);
   hist_gam_m13vsm23_dt->SetBinError(1084,1.43455);
   hist_gam_m13vsm23_dt->SetBinError(1095,0.4039216);
   hist_gam_m13vsm23_dt->SetBinError(1096,2.665571);
   hist_gam_m13vsm23_dt->SetBinError(1097,0.4754351);
   hist_gam_m13vsm23_dt->SetBinError(1098,0.5255045);
   hist_gam_m13vsm23_dt->SetBinError(1099,0.6817278);
   hist_gam_m13vsm23_dt->SetBinError(1100,1.601365);
   hist_gam_m13vsm23_dt->SetBinError(1101,0.6772773);
   hist_gam_m13vsm23_dt->SetBinError(1102,0.9348785);
   hist_gam_m13vsm23_dt->SetBinError(1103,2.468914);
   hist_gam_m13vsm23_dt->SetBinError(1104,2.169628);
   hist_gam_m13vsm23_dt->SetBinError(1105,2.130585);
   hist_gam_m13vsm23_dt->SetBinError(1106,1.711542);
   hist_gam_m13vsm23_dt->SetBinError(1107,2.147023);
   hist_gam_m13vsm23_dt->SetBinError(1108,0.633527);
   hist_gam_m13vsm23_dt->SetBinError(1109,2.207062);
   hist_gam_m13vsm23_dt->SetBinError(1110,0.3949221);
   hist_gam_m13vsm23_dt->SetBinError(1111,0.5571718);
   hist_gam_m13vsm23_dt->SetBinError(1112,1.530836);
   hist_gam_m13vsm23_dt->SetBinError(1113,1.578336);
   hist_gam_m13vsm23_dt->SetBinError(1114,2.057571);
   hist_gam_m13vsm23_dt->SetBinError(1115,1.905436);
   hist_gam_m13vsm23_dt->SetBinError(1116,2.309113);
   hist_gam_m13vsm23_dt->SetBinError(1117,0.6378763);
   hist_gam_m13vsm23_dt->SetBinError(1118,1.810319);
   hist_gam_m13vsm23_dt->SetBinError(1119,0.6208386);
   hist_gam_m13vsm23_dt->SetBinError(1120,1.70169);
   hist_gam_m13vsm23_dt->SetBinError(1121,1.697562);
   hist_gam_m13vsm23_dt->SetBinError(1122,0.5587038);
   hist_gam_m13vsm23_dt->SetBinError(1123,1.582392);
   hist_gam_m13vsm23_dt->SetBinError(1124,2.173831);
   hist_gam_m13vsm23_dt->SetBinError(1125,2.55223);
   hist_gam_m13vsm23_dt->SetBinError(1137,0.397437);
   hist_gam_m13vsm23_dt->SetBinError(1138,1.098296);
   hist_gam_m13vsm23_dt->SetBinError(1139,1.43147);
   hist_gam_m13vsm23_dt->SetBinError(1140,1.406514);
   hist_gam_m13vsm23_dt->SetBinError(1141,1.029107);
   hist_gam_m13vsm23_dt->SetBinError(1142,1.996546);
   hist_gam_m13vsm23_dt->SetBinError(1143,0.659853);
   hist_gam_m13vsm23_dt->SetBinError(1144,0.9728172);
   hist_gam_m13vsm23_dt->SetBinError(1145,1.216482);
   hist_gam_m13vsm23_dt->SetBinError(1146,1.178198);
   hist_gam_m13vsm23_dt->SetBinError(1147,0.3569205);
   hist_gam_m13vsm23_dt->SetBinError(1148,2.524625);
   hist_gam_m13vsm23_dt->SetBinError(1149,1.491156);
   hist_gam_m13vsm23_dt->SetBinError(1150,1.562141);
   hist_gam_m13vsm23_dt->SetBinError(1151,1.846138);
   hist_gam_m13vsm23_dt->SetBinError(1152,1.327223);
   hist_gam_m13vsm23_dt->SetBinError(1153,1.234517);
   hist_gam_m13vsm23_dt->SetBinError(1154,1.332057);
   hist_gam_m13vsm23_dt->SetBinError(1155,2.114281);
   hist_gam_m13vsm23_dt->SetBinError(1156,1.684615);
   hist_gam_m13vsm23_dt->SetBinError(1157,1.145887);
   hist_gam_m13vsm23_dt->SetBinError(1158,2.064905);
   hist_gam_m13vsm23_dt->SetBinError(1159,1.802249);
   hist_gam_m13vsm23_dt->SetBinError(1160,2.803237);
   hist_gam_m13vsm23_dt->SetBinError(1161,1.50129);
   hist_gam_m13vsm23_dt->SetBinError(1162,0.7711565);
   hist_gam_m13vsm23_dt->SetBinError(1163,2.902178);
   hist_gam_m13vsm23_dt->SetBinError(1164,1.322631);
   hist_gam_m13vsm23_dt->SetBinError(1165,1.276594);
   hist_gam_m13vsm23_dt->SetBinError(1166,1.725084);
   hist_gam_m13vsm23_dt->SetBinError(1167,0.3603419);
   hist_gam_m13vsm23_dt->SetBinError(1180,0.6159291);
   hist_gam_m13vsm23_dt->SetBinError(1181,2.016023);
   hist_gam_m13vsm23_dt->SetBinError(1182,1.554764);
   hist_gam_m13vsm23_dt->SetBinError(1183,0.7476542);
   hist_gam_m13vsm23_dt->SetBinError(1184,1.751387);
   hist_gam_m13vsm23_dt->SetBinError(1185,1.98663);
   hist_gam_m13vsm23_dt->SetBinError(1186,0.4367027);
   hist_gam_m13vsm23_dt->SetBinError(1187,2.163653);
   hist_gam_m13vsm23_dt->SetBinError(1188,2.262451);
   hist_gam_m13vsm23_dt->SetBinError(1189,0.5041364);
   hist_gam_m13vsm23_dt->SetBinError(1190,0.3442853);
   hist_gam_m13vsm23_dt->SetBinError(1191,0.5085915);
   hist_gam_m13vsm23_dt->SetBinError(1192,0.9749863);
   hist_gam_m13vsm23_dt->SetBinError(1193,0.8806472);
   hist_gam_m13vsm23_dt->SetBinError(1194,2.467278);
   hist_gam_m13vsm23_dt->SetBinError(1195,2.441898);
   hist_gam_m13vsm23_dt->SetBinError(1196,2.156017);
   hist_gam_m13vsm23_dt->SetBinError(1197,1.492653);
   hist_gam_m13vsm23_dt->SetBinError(1198,1.726873);
   hist_gam_m13vsm23_dt->SetBinError(1199,2.843755);
   hist_gam_m13vsm23_dt->SetBinError(1200,1.965007);
   hist_gam_m13vsm23_dt->SetBinError(1201,2.508305);
   hist_gam_m13vsm23_dt->SetBinError(1202,1.515905);
   hist_gam_m13vsm23_dt->SetBinError(1203,1.73269);
   hist_gam_m13vsm23_dt->SetBinError(1204,0.8122515);
   hist_gam_m13vsm23_dt->SetBinError(1205,2.359115);
   hist_gam_m13vsm23_dt->SetBinError(1206,1.666387);
   hist_gam_m13vsm23_dt->SetBinError(1207,2.369368);
   hist_gam_m13vsm23_dt->SetBinError(1208,0.6345328);
   hist_gam_m13vsm23_dt->SetBinError(1222,1.50846);
   hist_gam_m13vsm23_dt->SetBinError(1223,1.803235);
   hist_gam_m13vsm23_dt->SetBinError(1224,0.8922617);
   hist_gam_m13vsm23_dt->SetBinError(1225,1.198868);
   hist_gam_m13vsm23_dt->SetBinError(1226,1.283439);
   hist_gam_m13vsm23_dt->SetBinError(1227,2.207519);
   hist_gam_m13vsm23_dt->SetBinError(1228,2.656404);
   hist_gam_m13vsm23_dt->SetBinError(1229,0.8458424);
   hist_gam_m13vsm23_dt->SetBinError(1230,1.650219);
   hist_gam_m13vsm23_dt->SetBinError(1231,2.045915);
   hist_gam_m13vsm23_dt->SetBinError(1232,2.116055);
   hist_gam_m13vsm23_dt->SetBinError(1233,0.5058063);
   hist_gam_m13vsm23_dt->SetBinError(1234,1.517844);
   hist_gam_m13vsm23_dt->SetBinError(1235,1.481973);
   hist_gam_m13vsm23_dt->SetBinError(1236,0.6344356);
   hist_gam_m13vsm23_dt->SetBinError(1237,1.283246);
   hist_gam_m13vsm23_dt->SetBinError(1238,1.643511);
   hist_gam_m13vsm23_dt->SetBinError(1239,0.7477751);
   hist_gam_m13vsm23_dt->SetBinError(1240,1.709134);
   hist_gam_m13vsm23_dt->SetBinError(1241,1.261545);
   hist_gam_m13vsm23_dt->SetBinError(1242,1.188766);
   hist_gam_m13vsm23_dt->SetBinError(1243,1.994484);
   hist_gam_m13vsm23_dt->SetBinError(1244,1.165395);
   hist_gam_m13vsm23_dt->SetBinError(1245,0.4838332);
   hist_gam_m13vsm23_dt->SetBinError(1246,1.140673);
   hist_gam_m13vsm23_dt->SetBinError(1247,1.258194);
   hist_gam_m13vsm23_dt->SetBinError(1248,0.8265442);
   hist_gam_m13vsm23_dt->SetBinError(1249,0.51501);
   hist_gam_m13vsm23_dt->SetBinError(1264,1.579036);
   hist_gam_m13vsm23_dt->SetBinError(1265,1.220095);
   hist_gam_m13vsm23_dt->SetBinError(1266,1.636487);
   hist_gam_m13vsm23_dt->SetBinError(1267,0.620723);
   hist_gam_m13vsm23_dt->SetBinError(1268,1.491188);
   hist_gam_m13vsm23_dt->SetBinError(1269,0.475947);
   hist_gam_m13vsm23_dt->SetBinError(1270,2.099607);
   hist_gam_m13vsm23_dt->SetBinError(1271,1.572361);
   hist_gam_m13vsm23_dt->SetBinError(1272,1.501537);
   hist_gam_m13vsm23_dt->SetBinError(1273,1.90641);
   hist_gam_m13vsm23_dt->SetBinError(1274,1.489159);
   hist_gam_m13vsm23_dt->SetBinError(1275,0.6602126);
   hist_gam_m13vsm23_dt->SetBinError(1276,1.696079);
   hist_gam_m13vsm23_dt->SetBinError(1277,2.613145);
   hist_gam_m13vsm23_dt->SetBinError(1278,0.4791408);
   hist_gam_m13vsm23_dt->SetBinError(1279,1.599645);
   hist_gam_m13vsm23_dt->SetBinError(1280,2.140897);
   hist_gam_m13vsm23_dt->SetBinError(1281,0.718599);
   hist_gam_m13vsm23_dt->SetBinError(1282,1.466506);
   hist_gam_m13vsm23_dt->SetBinError(1283,0.5951499);
   hist_gam_m13vsm23_dt->SetBinError(1284,0.4931615);
   hist_gam_m13vsm23_dt->SetBinError(1285,2.632964);
   hist_gam_m13vsm23_dt->SetBinError(1286,1.431629);
   hist_gam_m13vsm23_dt->SetBinError(1287,1.11308);
   hist_gam_m13vsm23_dt->SetBinError(1288,1.865205);
   hist_gam_m13vsm23_dt->SetBinError(1289,0.4402725);
   hist_gam_m13vsm23_dt->SetBinError(1290,0.2783273);
   hist_gam_m13vsm23_dt->SetBinError(1306,0.3015022);
   hist_gam_m13vsm23_dt->SetBinError(1307,0.5801942);
   hist_gam_m13vsm23_dt->SetBinError(1308,1.271544);
   hist_gam_m13vsm23_dt->SetBinError(1309,0.451986);
   hist_gam_m13vsm23_dt->SetBinError(1310,0.430637);
   hist_gam_m13vsm23_dt->SetBinError(1311,1.926862);
   hist_gam_m13vsm23_dt->SetBinError(1312,1.524491);
   hist_gam_m13vsm23_dt->SetBinError(1313,1.377506);
   hist_gam_m13vsm23_dt->SetBinError(1314,1.685475);
   hist_gam_m13vsm23_dt->SetBinError(1315,0.4912279);
   hist_gam_m13vsm23_dt->SetBinError(1316,1.579378);
   hist_gam_m13vsm23_dt->SetBinError(1317,2.041288);
   hist_gam_m13vsm23_dt->SetBinError(1318,1.197971);
   hist_gam_m13vsm23_dt->SetBinError(1319,1.730772);
   hist_gam_m13vsm23_dt->SetBinError(1320,0.5899657);
   hist_gam_m13vsm23_dt->SetBinError(1321,1.208365);
   hist_gam_m13vsm23_dt->SetBinError(1322,2.062264);
   hist_gam_m13vsm23_dt->SetBinError(1323,1.839497);
   hist_gam_m13vsm23_dt->SetBinError(1324,1.495256);
   hist_gam_m13vsm23_dt->SetBinError(1325,1.922191);
   hist_gam_m13vsm23_dt->SetBinError(1326,2.681685);
   hist_gam_m13vsm23_dt->SetBinError(1327,1.714736);
   hist_gam_m13vsm23_dt->SetBinError(1328,1.606444);
   hist_gam_m13vsm23_dt->SetBinError(1329,1.455101);
   hist_gam_m13vsm23_dt->SetBinError(1330,1.331298);
   hist_gam_m13vsm23_dt->SetBinError(1331,0.35551);
   hist_gam_m13vsm23_dt->SetBinError(1349,1.597168);
   hist_gam_m13vsm23_dt->SetBinError(1350,0.4566042);
   hist_gam_m13vsm23_dt->SetBinError(1351,2.020345);
   hist_gam_m13vsm23_dt->SetBinError(1352,1.708834);
   hist_gam_m13vsm23_dt->SetBinError(1353,1.424418);
   hist_gam_m13vsm23_dt->SetBinError(1354,1.942643);
   hist_gam_m13vsm23_dt->SetBinError(1355,1.852265);
   hist_gam_m13vsm23_dt->SetBinError(1356,1.419009);
   hist_gam_m13vsm23_dt->SetBinError(1357,0.8407606);
   hist_gam_m13vsm23_dt->SetBinError(1358,1.915224);
   hist_gam_m13vsm23_dt->SetBinError(1359,2.021103);
   hist_gam_m13vsm23_dt->SetBinError(1360,1.168456);
   hist_gam_m13vsm23_dt->SetBinError(1361,1.1158);
   hist_gam_m13vsm23_dt->SetBinError(1362,2.05919);
   hist_gam_m13vsm23_dt->SetBinError(1363,1.072031);
   hist_gam_m13vsm23_dt->SetBinError(1364,1.568279);
   hist_gam_m13vsm23_dt->SetBinError(1365,0.7523836);
   hist_gam_m13vsm23_dt->SetBinError(1366,0.5682925);
   hist_gam_m13vsm23_dt->SetBinError(1367,1.474091);
   hist_gam_m13vsm23_dt->SetBinError(1368,0.9158258);
   hist_gam_m13vsm23_dt->SetBinError(1369,0.7330599);
   hist_gam_m13vsm23_dt->SetBinError(1370,1.941265);
   hist_gam_m13vsm23_dt->SetBinError(1371,1.2942);
   hist_gam_m13vsm23_dt->SetBinError(1391,0.4450089);
   hist_gam_m13vsm23_dt->SetBinError(1392,0.3009742);
   hist_gam_m13vsm23_dt->SetBinError(1393,1.040541);
   hist_gam_m13vsm23_dt->SetBinError(1394,1.141662);
   hist_gam_m13vsm23_dt->SetBinError(1395,2.047101);
   hist_gam_m13vsm23_dt->SetBinError(1396,1.28443);
   hist_gam_m13vsm23_dt->SetBinError(1397,2.133584);
   hist_gam_m13vsm23_dt->SetBinError(1398,1.546184);
   hist_gam_m13vsm23_dt->SetBinError(1399,1.360799);
   hist_gam_m13vsm23_dt->SetBinError(1400,1.916272);
   hist_gam_m13vsm23_dt->SetBinError(1401,0.5786527);
   hist_gam_m13vsm23_dt->SetBinError(1402,1.460378);
   hist_gam_m13vsm23_dt->SetBinError(1403,2.862228);
   hist_gam_m13vsm23_dt->SetBinError(1404,0.5816492);
   hist_gam_m13vsm23_dt->SetBinError(1405,1.893411);
   hist_gam_m13vsm23_dt->SetBinError(1406,0.4874845);
   hist_gam_m13vsm23_dt->SetBinError(1407,2.18322);
   hist_gam_m13vsm23_dt->SetBinError(1408,2.477216);
   hist_gam_m13vsm23_dt->SetBinError(1409,2.873315);
   hist_gam_m13vsm23_dt->SetBinError(1410,0.6081464);
   hist_gam_m13vsm23_dt->SetBinError(1411,0.8234046);
   hist_gam_m13vsm23_dt->SetBinError(1412,0.4584193);
   hist_gam_m13vsm23_dt->SetBinError(1434,0.6092815);
   hist_gam_m13vsm23_dt->SetBinError(1435,0.2198973);
   hist_gam_m13vsm23_dt->SetBinError(1436,2.555151);
   hist_gam_m13vsm23_dt->SetBinError(1437,1.485816);
   hist_gam_m13vsm23_dt->SetBinError(1438,2.071592);
   hist_gam_m13vsm23_dt->SetBinError(1439,1.869672);
   hist_gam_m13vsm23_dt->SetBinError(1440,1.455138);
   hist_gam_m13vsm23_dt->SetBinError(1441,1.529389);
   hist_gam_m13vsm23_dt->SetBinError(1442,1.584631);
   hist_gam_m13vsm23_dt->SetBinError(1443,1.725138);
   hist_gam_m13vsm23_dt->SetBinError(1444,2.691349);
   hist_gam_m13vsm23_dt->SetBinError(1445,0.8226355);
   hist_gam_m13vsm23_dt->SetBinError(1446,1.572478);
   hist_gam_m13vsm23_dt->SetBinError(1447,0.4079026);
   hist_gam_m13vsm23_dt->SetBinError(1448,0.7087743);
   hist_gam_m13vsm23_dt->SetBinError(1449,0.4881102);
   hist_gam_m13vsm23_dt->SetBinError(1450,0.6079005);
   hist_gam_m13vsm23_dt->SetBinError(1451,1.456167);
   hist_gam_m13vsm23_dt->SetBinError(1452,0.765097);
   hist_gam_m13vsm23_dt->SetBinError(1453,0.2134589);
   hist_gam_m13vsm23_dt->SetBinError(1478,0.2431261);
   hist_gam_m13vsm23_dt->SetBinError(1479,1.251294);
   hist_gam_m13vsm23_dt->SetBinError(1480,0.6164318);
   hist_gam_m13vsm23_dt->SetBinError(1481,1.656623);
   hist_gam_m13vsm23_dt->SetBinError(1482,0.3421886);
   hist_gam_m13vsm23_dt->SetBinError(1483,1.623259);
   hist_gam_m13vsm23_dt->SetBinError(1484,1.893113);
   hist_gam_m13vsm23_dt->SetBinError(1485,2.805302);
   hist_gam_m13vsm23_dt->SetBinError(1486,0.7030318);
   hist_gam_m13vsm23_dt->SetBinError(1487,1.438347);
   hist_gam_m13vsm23_dt->SetBinError(1488,0.4814946);
   hist_gam_m13vsm23_dt->SetBinError(1489,1.848056);
   hist_gam_m13vsm23_dt->SetBinError(1490,2.032828);
   hist_gam_m13vsm23_dt->SetBinError(1491,0.4585683);
   hist_gam_m13vsm23_dt->SetBinError(1492,0.596259);
   hist_gam_m13vsm23_dt->SetBinError(1520,0.214786);
   hist_gam_m13vsm23_dt->SetBinError(1521,1.311675);
   hist_gam_m13vsm23_dt->SetBinError(1522,1.762068);
   hist_gam_m13vsm23_dt->SetBinError(1523,1.470315);
   hist_gam_m13vsm23_dt->SetBinError(1524,2.08583);
   hist_gam_m13vsm23_dt->SetBinError(1525,0.5177259);
   hist_gam_m13vsm23_dt->SetBinError(1526,1.810671);
   hist_gam_m13vsm23_dt->SetBinError(1527,0.3802806);
   hist_gam_m13vsm23_dt->SetBinError(1528,0.9998168);
   hist_gam_m13vsm23_dt->SetBinError(1529,1.289185);
   hist_gam_m13vsm23_dt->SetBinError(1530,1.013493);
   hist_gam_m13vsm23_dt->SetBinError(1531,0.4954444);
   hist_gam_m13vsm23_dt->SetBinError(1532,0.9900309);
   hist_gam_m13vsm23_dt->SetBinError(1533,0.2957121);
   hist_gam_m13vsm23_dt->SetBinError(1565,1.796329);
   hist_gam_m13vsm23_dt->SetBinError(1566,0.2120478);
   hist_gam_m13vsm23_dt->SetBinError(1567,1.089975);
   hist_gam_m13vsm23_dt->SetBinError(1568,1.47334);
   hist_gam_m13vsm23_dt->SetBinError(1569,2.024215);
   hist_gam_m13vsm23_dt->SetBinError(1570,0.4786852);
   hist_gam_m13vsm23_dt->SetBinError(1571,1.50507);
   hist_gam_m13vsm23_dt->SetBinError(1572,0.1081204);
   hist_gam_m13vsm23_dt->SetMinimum(0);
   hist_gam_m13vsm23_dt->SetEntries(13874);
   hist_gam_m13vsm23_dt->SetStats(0);
   hist_gam_m13vsm23_dt->SetContour(127);
   hist_gam_m13vsm23_dt->SetContourLevel(0,0);
   hist_gam_m13vsm23_dt->SetContourLevel(1,0.1012039);
   hist_gam_m13vsm23_dt->SetContourLevel(2,0.2024079);
   hist_gam_m13vsm23_dt->SetContourLevel(3,0.3036118);
   hist_gam_m13vsm23_dt->SetContourLevel(4,0.4048157);
   hist_gam_m13vsm23_dt->SetContourLevel(5,0.5060197);
   hist_gam_m13vsm23_dt->SetContourLevel(6,0.6072236);
   hist_gam_m13vsm23_dt->SetContourLevel(7,0.7084275);
   hist_gam_m13vsm23_dt->SetContourLevel(8,0.8096315);
   hist_gam_m13vsm23_dt->SetContourLevel(9,0.9108354);
   hist_gam_m13vsm23_dt->SetContourLevel(10,1.012039);
   hist_gam_m13vsm23_dt->SetContourLevel(11,1.113243);
   hist_gam_m13vsm23_dt->SetContourLevel(12,1.214447);
   hist_gam_m13vsm23_dt->SetContourLevel(13,1.315651);
   hist_gam_m13vsm23_dt->SetContourLevel(14,1.416855);
   hist_gam_m13vsm23_dt->SetContourLevel(15,1.518059);
   hist_gam_m13vsm23_dt->SetContourLevel(16,1.619263);
   hist_gam_m13vsm23_dt->SetContourLevel(17,1.720467);
   hist_gam_m13vsm23_dt->SetContourLevel(18,1.821671);
   hist_gam_m13vsm23_dt->SetContourLevel(19,1.922875);
   hist_gam_m13vsm23_dt->SetContourLevel(20,2.024079);
   hist_gam_m13vsm23_dt->SetContourLevel(21,2.125283);
   hist_gam_m13vsm23_dt->SetContourLevel(22,2.226487);
   hist_gam_m13vsm23_dt->SetContourLevel(23,2.32769);
   hist_gam_m13vsm23_dt->SetContourLevel(24,2.428894);
   hist_gam_m13vsm23_dt->SetContourLevel(25,2.530098);
   hist_gam_m13vsm23_dt->SetContourLevel(26,2.631302);
   hist_gam_m13vsm23_dt->SetContourLevel(27,2.732506);
   hist_gam_m13vsm23_dt->SetContourLevel(28,2.83371);
   hist_gam_m13vsm23_dt->SetContourLevel(29,2.934914);
   hist_gam_m13vsm23_dt->SetContourLevel(30,3.036118);
   hist_gam_m13vsm23_dt->SetContourLevel(31,3.137322);
   hist_gam_m13vsm23_dt->SetContourLevel(32,3.238526);
   hist_gam_m13vsm23_dt->SetContourLevel(33,3.33973);
   hist_gam_m13vsm23_dt->SetContourLevel(34,3.440934);
   hist_gam_m13vsm23_dt->SetContourLevel(35,3.542138);
   hist_gam_m13vsm23_dt->SetContourLevel(36,3.643342);
   hist_gam_m13vsm23_dt->SetContourLevel(37,3.744546);
   hist_gam_m13vsm23_dt->SetContourLevel(38,3.845749);
   hist_gam_m13vsm23_dt->SetContourLevel(39,3.946953);
   hist_gam_m13vsm23_dt->SetContourLevel(40,4.048157);
   hist_gam_m13vsm23_dt->SetContourLevel(41,4.149361);
   hist_gam_m13vsm23_dt->SetContourLevel(42,4.250565);
   hist_gam_m13vsm23_dt->SetContourLevel(43,4.351769);
   hist_gam_m13vsm23_dt->SetContourLevel(44,4.452973);
   hist_gam_m13vsm23_dt->SetContourLevel(45,4.554177);
   hist_gam_m13vsm23_dt->SetContourLevel(46,4.655381);
   hist_gam_m13vsm23_dt->SetContourLevel(47,4.756585);
   hist_gam_m13vsm23_dt->SetContourLevel(48,4.857789);
   hist_gam_m13vsm23_dt->SetContourLevel(49,4.958993);
   hist_gam_m13vsm23_dt->SetContourLevel(50,5.060197);
   hist_gam_m13vsm23_dt->SetContourLevel(51,5.161401);
   hist_gam_m13vsm23_dt->SetContourLevel(52,5.262605);
   hist_gam_m13vsm23_dt->SetContourLevel(53,5.363808);
   hist_gam_m13vsm23_dt->SetContourLevel(54,5.465012);
   hist_gam_m13vsm23_dt->SetContourLevel(55,5.566216);
   hist_gam_m13vsm23_dt->SetContourLevel(56,5.66742);
   hist_gam_m13vsm23_dt->SetContourLevel(57,5.768624);
   hist_gam_m13vsm23_dt->SetContourLevel(58,5.869828);
   hist_gam_m13vsm23_dt->SetContourLevel(59,5.971032);
   hist_gam_m13vsm23_dt->SetContourLevel(60,6.072236);
   hist_gam_m13vsm23_dt->SetContourLevel(61,6.17344);
   hist_gam_m13vsm23_dt->SetContourLevel(62,6.274644);
   hist_gam_m13vsm23_dt->SetContourLevel(63,6.375848);
   hist_gam_m13vsm23_dt->SetContourLevel(64,6.477052);
   hist_gam_m13vsm23_dt->SetContourLevel(65,6.578256);
   hist_gam_m13vsm23_dt->SetContourLevel(66,6.67946);
   hist_gam_m13vsm23_dt->SetContourLevel(67,6.780664);
   hist_gam_m13vsm23_dt->SetContourLevel(68,6.881867);
   hist_gam_m13vsm23_dt->SetContourLevel(69,6.983071);
   hist_gam_m13vsm23_dt->SetContourLevel(70,7.084275);
   hist_gam_m13vsm23_dt->SetContourLevel(71,7.185479);
   hist_gam_m13vsm23_dt->SetContourLevel(72,7.286683);
   hist_gam_m13vsm23_dt->SetContourLevel(73,7.387887);
   hist_gam_m13vsm23_dt->SetContourLevel(74,7.489091);
   hist_gam_m13vsm23_dt->SetContourLevel(75,7.590295);
   hist_gam_m13vsm23_dt->SetContourLevel(76,7.691499);
   hist_gam_m13vsm23_dt->SetContourLevel(77,7.792703);
   hist_gam_m13vsm23_dt->SetContourLevel(78,7.893907);
   hist_gam_m13vsm23_dt->SetContourLevel(79,7.995111);
   hist_gam_m13vsm23_dt->SetContourLevel(80,8.096315);
   hist_gam_m13vsm23_dt->SetContourLevel(81,8.197519);
   hist_gam_m13vsm23_dt->SetContourLevel(82,8.298723);
   hist_gam_m13vsm23_dt->SetContourLevel(83,8.399926);
   hist_gam_m13vsm23_dt->SetContourLevel(84,8.50113);
   hist_gam_m13vsm23_dt->SetContourLevel(85,8.602334);
   hist_gam_m13vsm23_dt->SetContourLevel(86,8.703538);
   hist_gam_m13vsm23_dt->SetContourLevel(87,8.804742);
   hist_gam_m13vsm23_dt->SetContourLevel(88,8.905946);
   hist_gam_m13vsm23_dt->SetContourLevel(89,9.00715);
   hist_gam_m13vsm23_dt->SetContourLevel(90,9.108354);
   hist_gam_m13vsm23_dt->SetContourLevel(91,9.209558);
   hist_gam_m13vsm23_dt->SetContourLevel(92,9.310762);
   hist_gam_m13vsm23_dt->SetContourLevel(93,9.411966);
   hist_gam_m13vsm23_dt->SetContourLevel(94,9.51317);
   hist_gam_m13vsm23_dt->SetContourLevel(95,9.614374);
   hist_gam_m13vsm23_dt->SetContourLevel(96,9.715578);
   hist_gam_m13vsm23_dt->SetContourLevel(97,9.816782);
   hist_gam_m13vsm23_dt->SetContourLevel(98,9.917985);
   hist_gam_m13vsm23_dt->SetContourLevel(99,10.01919);
   hist_gam_m13vsm23_dt->SetContourLevel(100,10.12039);
   hist_gam_m13vsm23_dt->SetContourLevel(101,10.2216);
   hist_gam_m13vsm23_dt->SetContourLevel(102,10.3228);
   hist_gam_m13vsm23_dt->SetContourLevel(103,10.42401);
   hist_gam_m13vsm23_dt->SetContourLevel(104,10.52521);
   hist_gam_m13vsm23_dt->SetContourLevel(105,10.62641);
   hist_gam_m13vsm23_dt->SetContourLevel(106,10.72762);
   hist_gam_m13vsm23_dt->SetContourLevel(107,10.82882);
   hist_gam_m13vsm23_dt->SetContourLevel(108,10.93002);
   hist_gam_m13vsm23_dt->SetContourLevel(109,11.03123);
   hist_gam_m13vsm23_dt->SetContourLevel(110,11.13243);
   hist_gam_m13vsm23_dt->SetContourLevel(111,11.23364);
   hist_gam_m13vsm23_dt->SetContourLevel(112,11.33484);
   hist_gam_m13vsm23_dt->SetContourLevel(113,11.43604);
   hist_gam_m13vsm23_dt->SetContourLevel(114,11.53725);
   hist_gam_m13vsm23_dt->SetContourLevel(115,11.63845);
   hist_gam_m13vsm23_dt->SetContourLevel(116,11.73966);
   hist_gam_m13vsm23_dt->SetContourLevel(117,11.84086);
   hist_gam_m13vsm23_dt->SetContourLevel(118,11.94206);
   hist_gam_m13vsm23_dt->SetContourLevel(119,12.04327);
   hist_gam_m13vsm23_dt->SetContourLevel(120,12.14447);
   hist_gam_m13vsm23_dt->SetContourLevel(121,12.24568);
   hist_gam_m13vsm23_dt->SetContourLevel(122,12.34688);
   hist_gam_m13vsm23_dt->SetContourLevel(123,12.44808);
   hist_gam_m13vsm23_dt->SetContourLevel(124,12.54929);
   hist_gam_m13vsm23_dt->SetContourLevel(125,12.65049);
   hist_gam_m13vsm23_dt->SetContourLevel(126,12.7517);
   
   TPaletteAxis *palette = new TPaletteAxis(4.80915,1.4,4.856209,2.25,hist_gam_m13vsm23_dt);
   palette->SetLabelColor(1);
   palette->SetLabelFont(132);
   palette->SetLabelOffset(0.005);
   palette->SetLabelSize(0.05);
   palette->SetTitleOffset(1);
   palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#010000");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   hist_gam_m13vsm23_dt->GetListOfFunctions()->Add(palette,"br");
   hist_gam_m13vsm23_dt->SetMarkerStyle(20);
   hist_gam_m13vsm23_dt->GetXaxis()->SetNdivisions(505);
   hist_gam_m13vsm23_dt->GetXaxis()->SetLabelFont(132);
   hist_gam_m13vsm23_dt->GetXaxis()->SetLabelOffset(0.015);
   hist_gam_m13vsm23_dt->GetXaxis()->SetLabelSize(0.08);
   hist_gam_m13vsm23_dt->GetXaxis()->SetTitleSize(-1);
   hist_gam_m13vsm23_dt->GetXaxis()->SetTitleOffset(1);
   hist_gam_m13vsm23_dt->GetXaxis()->SetTitleFont(132);
   hist_gam_m13vsm23_dt->GetYaxis()->SetNdivisions(-505);
   hist_gam_m13vsm23_dt->GetYaxis()->SetLabelFont(132);
   hist_gam_m13vsm23_dt->GetYaxis()->SetLabelSize(0.08);
   hist_gam_m13vsm23_dt->GetYaxis()->SetTitleSize(0.06);
   hist_gam_m13vsm23_dt->GetYaxis()->SetTitleFont(132);
   hist_gam_m13vsm23_dt->GetZaxis()->SetLabelFont(132);
   hist_gam_m13vsm23_dt->GetZaxis()->SetLabelSize(0.05);
   hist_gam_m13vsm23_dt->GetZaxis()->SetTitleSize(0.05);
   hist_gam_m13vsm23_dt->GetZaxis()->SetTitleOffset(1);
   hist_gam_m13vsm23_dt->GetZaxis()->SetTitleFont(132);
   hist_gam_m13vsm23_dt->Draw("colz");
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figs/Fig2_m12.C <==
void gam_m12c2b_beautiful_paper()
{
//=========Macro generated from canvas: canvgam12/
//=========  (Thu Dec  8 22:19:39 2022) by ROOT version 6.20/06
   TCanvas *canvgam12 = new TCanvas("canvgam12", "",263,81,800,602);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   gROOT->SetEditHistograms();
   canvgam12->SetHighLightColor(2);
   canvgam12->Range(3.36988,-1.012048,4.454217,7.421687);
   canvgam12->SetFillColor(0);
   canvgam12->SetBorderMode(0);
   canvgam12->SetBorderSize(2);
   canvgam12->SetTickx(1);
   canvgam12->SetTicky(1);
   canvgam12->SetLeftMargin(0.12);
   canvgam12->SetRightMargin(0.05);
   canvgam12->SetTopMargin(0.05);
   canvgam12->SetBottomMargin(0.12);
   canvgam12->SetFrameBorderMode(0);
   canvgam12->SetFrameBorderMode(0);
   
   TH1F *h_1007__1 = new TH1F("h_1007__1","",18,3.5,4.4);
   h_1007__1->SetBinContent(2,-0.04943818);
   h_1007__1->SetBinContent(3,0.778802);
   h_1007__1->SetBinContent(4,0.8093446);
   h_1007__1->SetBinContent(5,1.527988);
   h_1007__1->SetBinContent(6,2.368338);
   h_1007__1->SetBinContent(7,2.629538);
   h_1007__1->SetBinContent(8,1.90598);
   h_1007__1->SetBinContent(9,2.141899);
   h_1007__1->SetBinContent(10,1.302568);
   h_1007__1->SetBinContent(11,1.504527);
   h_1007__1->SetBinContent(12,2.115801);
   h_1007__1->SetBinContent(13,1.571445);
   h_1007__1->SetBinContent(14,0.6247652);
   h_1007__1->SetBinContent(15,0.6347699);
   h_1007__1->SetBinContent(16,0.07900824);
   h_1007__1->SetBinContent(17,0.0546631);
   h_1007__1->SetBinError(2,0.02471122);
   h_1007__1->SetBinError(3,0.211078);
   h_1007__1->SetBinError(4,0.268935);
   h_1007__1->SetBinError(5,0.333657);
   h_1007__1->SetBinError(6,0.3663879);
   h_1007__1->SetBinError(7,0.3840327);
   h_1007__1->SetBinError(8,0.3655443);
   h_1007__1->SetBinError(9,0.3615682);
   h_1007__1->SetBinError(10,0.3442845);
   h_1007__1->SetBinError(11,0.3348105);
   h_1007__1->SetBinError(12,0.3358467);
   h_1007__1->SetBinError(13,0.3007683);
   h_1007__1->SetBinError(14,0.2521821);
   h_1007__1->SetBinError(15,0.2332172);
   h_1007__1->SetBinError(16,0.1692015);
   h_1007__1->SetBinError(17,0.07973853);
   h_1007__1->SetMinimum(0);
   h_1007__1->SetMaximum(7);
   h_1007__1->SetEntries(293.7395);
   h_1007__1->SetStats(0);
   h_1007__1->SetMarkerStyle(20);
   h_1007__1->GetXaxis()->SetNdivisions(-503);
   h_1007__1->GetXaxis()->SetLabelFont(132);
   h_1007__1->GetXaxis()->SetLabelOffset(0.015);
   h_1007__1->GetXaxis()->SetLabelSize(0.075);
   h_1007__1->GetXaxis()->SetTitleSize(-1);
   h_1007__1->GetXaxis()->SetTitleOffset(1);
   h_1007__1->GetXaxis()->SetTitleFont(132);
   h_1007__1->GetYaxis()->SetNdivisions(508);
   h_1007__1->GetYaxis()->SetLabelFont(132);
   h_1007__1->GetYaxis()->SetLabelSize(0.075);
   h_1007__1->GetYaxis()->SetTitleSize(0.05);
   h_1007__1->GetYaxis()->SetTitleFont(132);
   h_1007__1->GetZaxis()->SetLabelFont(132);
   h_1007__1->GetZaxis()->SetLabelSize(0.05);
   h_1007__1->GetZaxis()->SetTitleSize(0.05);
   h_1007__1->GetZaxis()->SetTitleOffset(1);
   h_1007__1->GetZaxis()->SetTitleFont(132);
   h_1007__1->Draw("");
   
   Double_t fit1d_saOpre_Norm[m12c2b]_fx1[381] = {
   3.5475,
   3.5475,
   3.55,
   3.5525,
   3.555,
   3.5575,
   3.56,
   3.5625,
   3.565,
   3.5675,
   3.57,
   3.5725,
   3.575,
   3.5775,
   3.58,
   3.5825,
   3.585,
   3.5875,
   3.59,
   3.590625,
   3.590937,
   3.591094,
   3.59125,
   3.591406,
   3.591562,
   3.591719,
   3.591875,
   3.592031,
   3.592187,
   3.592344,
   3.5925,
   3.592656,
   3.592812,
   3.593125,
   3.593437,
   3.59375,
   3.594062,
   3.594375,
   3.594688,
   3.595,
   3.595312,
   3.595625,
   3.59625,
   3.596875,
   3.5975,
   3.598125,
   3.59875,
   3.599375,
   3.6,
   3.600625,
   3.60125,
   3.601875,
   3.6025,
   3.60375,
   3.605,
   3.60625,
   3.6075,
   3.60875,
   3.61,
   3.61125,
   3.6125,
   3.61375,
   3.615,
   3.61625,
   3.6175,
   3.61875,
   3.62,
   3.6225,
   3.625,
   3.6275,
   3.63,
   3.6325,
   3.635,
   3.6375,
   3.64,
   3.6425,
   3.645,
   3.6475,
   3.65,
   3.6525,
   3.655,
   3.6575,
   3.66,
   3.6625,
   3.665,
   3.6675,
   3.67,
   3.6725,
   3.675,
   3.6775,
   3.68,
   3.6825,
   3.685,
   3.6875,
   3.69,
   3.6925,
   3.695,
   3.6975,
   3.7,
   3.7025,
   3.705,
   3.7075,
   3.71,
   3.7125,
   3.715,
   3.7175,
   3.72,
   3.7225,
   3.725,
   3.7275,
   3.73,
   3.7325,
   3.735,
   3.7375,
   3.74,
   3.7425,
   3.745,
   3.7475,
   3.75,
   3.7525,
   3.755,
   3.7575,
   3.76,
   3.7625,
   3.765,
   3.7675,
   3.77,
   3.7725,
   3.775,
   3.7775,
   3.78,
   3.7825,
   3.785,
   3.7875,
   3.79,
   3.7925,
   3.795,
   3.7975,
   3.8,
   3.8025,
   3.805,
   3.8075,
   3.81,
   3.8125,
   3.815,
   3.8175,
   3.82,
   3.8225,
   3.825,
   3.8275,
   3.83,
   3.8325,
   3.835,
   3.8375,
   3.84,
   3.8425,
   3.845,
   3.8475,
   3.85,
   3.8525,
   3.855,
   3.8575,
   3.86,
   3.8625,
   3.865,
   3.8675,
   3.87,
   3.8725,
   3.875,
   3.8775,
   3.88,
   3.8825,
   3.885,
   3.8875,
   3.89,
   3.8925,
   3.895,
   3.8975,
   3.9,
   3.9025,
   3.905,
   3.9075,
   3.91,
   3.9125,
   3.915,
   3.9175,
   3.92,
   3.9225,
   3.925,
   3.9275,
   3.93,
   3.9325,
   3.935,
   3.9375,
   3.94,
   3.9425,
   3.945,
   3.9475,
   3.95,
   3.9525,
   3.955,
   3.9575,
   3.96,
   3.9625,
   3.965,
   3.9675,
   3.97,
   3.9725,
   3.975,
   3.9775,
   3.98,
   3.9825,
   3.985,
   3.9875,
   3.99,
   3.9925,
   3.995,
   3.9975,
   4,
   4.0025,
   4.005,
   4.0075,
   4.01,
   4.0125,
   4.015,
   4.0175,
   4.02,
   4.0225,
   4.025,
   4.0275,
   4.03,
   4.0325,
   4.035,
   4.0375,
   4.04,
   4.0425,
   4.045,
   4.0475,
   4.05,
   4.0525,
   4.055,
   4.0575,
   4.06,
   4.0625,
   4.065,
   4.0675,
   4.07,
   4.0725,
   4.075,
   4.0775,
   4.08,
   4.0825,
   4.085,
   4.0875,
   4.09,
   4.0925,
   4.095,
   4.0975,
   4.1,
   4.1025,
   4.105,
   4.1075,
   4.11,
   4.1125,
   4.115,
   4.1175,
   4.12,
   4.1225,
   4.125,
   4.1275,
   4.13,
   4.1325,
   4.135,
   4.1375,
   4.14,
   4.1425,
   4.145,
   4.1475,
   4.15,
   4.1525,
   4.155,
   4.1575,
   4.16,
   4.1625,
   4.165,
   4.1675,
   4.17,
   4.1725,
   4.175,
   4.1775,
   4.18,
   4.1825,
   4.185,
   4.1875,
   4.19,
   4.1925,
   4.195,
   4.1975,
   4.2,
   4.2025,
   4.205,
   4.2075,
   4.21,
   4.2125,
   4.215,
   4.2175,
   4.22,
   4.2225,
   4.225,
   4.2275,
   4.23,
   4.2325,
   4.235,
   4.2375,
   4.24,
   4.2425,
   4.245,
   4.2475,
   4.25,
   4.2525,
   4.255,
   4.2575,
   4.26,
   4.2625,
   4.265,
   4.2675,
   4.27,
   4.2725,
   4.275,
   4.2775,
   4.28,
   4.2825,
   4.285,
   4.2875,
   4.29,
   4.2925,
   4.295,
   4.2975,
   4.3,
   4.3025,
   4.305,
   4.3075,
   4.30875,
   4.31,
   4.31125,
   4.3125,
   4.31375,
   4.315,
   4.315625,
   4.31625,
   4.316875,
   4.3175,
   4.318125,
   4.31875,
   4.319062,
   4.319375,
   4.319687,
   4.32,
   4.320156,
   4.320312,
   4.320469,
   4.320625,
   4.320781,
   4.320937,
   4.321094,
   4.32125,
   4.3225,
   4.325,
   4.3275,
   4.33,
   4.3325,
   4.335,
   4.3375,
   4.34,
   4.3425,
   4.345,
   4.3475,
   4.35,
   4.35,
   4.3525,
   4.3525};
   Double_t fit1d_saOpre_Norm[m12c2b]_fy1[381] = {
   0,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   0.04407903,
   0.07196532,
   0.09173354,
   0.1079413,
   0.1220161,
   0.1346287,
   0.1461582,
   0.1568436,
   0.1668473,
   0.1762854,
   0.1852442,
   0.1937903,
   0.2098438,
   0.224757,
   0.2387436,
   0.251958,
   0.2645159,
   0.2765067,
   0.2880012,
   0.2990565,
   0.3097197,
   0.3300202,
   0.3491498,
   0.3672911,
   0.3845838,
   0.4011372,
   0.4170392,
   0.4323613,
   0.4471629,
   0.4614939,
   0.4753965,
   0.4889071,
   0.5148736,
   0.5396008,
   0.56325,
   0.5859503,
   0.6078064,
   0.6289048,
   0.649318,
   0.6691072,
   0.688325,
   0.7070167,
   0.7252215,
   0.7429742,
   0.7603051,
   0.7772413,
   0.8100236,
   0.8414859,
   0.8717631,
   0.9009666,
   0.9291903,
   0.9565135,
   0.9830043,
   1.008721,
   1.033716,
   1.058034,
   1.081713,
   1.10479,
   1.127295,
   1.149256,
   1.1707,
   1.191648,
   1.212121,
   1.232138,
   1.251715,
   1.27087,
   1.289616,
   1.307965,
   1.325932,
   1.343526,
   1.360758,
   1.377638,
   1.394175,
   1.410377,
   1.426252,
   1.441808,
   1.457051,
   1.471988,
   1.486625,
   1.500967,
   1.51502,
   1.528789,
   1.54228,
   1.555495,
   1.56844,
   1.581119,
   1.593535,
   1.605693,
   1.617596,
   1.629246,
   1.640649,
   1.651805,
   1.662719,
   1.673394,
   1.683831,
   1.694033,
   1.704004,
   1.713744,
   1.723258,
   1.732546,
   1.741611,
   1.750455,
   1.759081,
   1.767489,
   1.775681,
   1.783661,
   1.791428,
   1.798986,
   1.806336,
   1.813478,
   1.820416,
   1.827149,
   1.833681,
   1.840012,
   1.846143,
   1.852077,
   1.857814,
   1.863356,
   1.868703,
   1.873858,
   1.878822,
   1.883595,
   1.888179,
   1.892575,
   1.896785,
   1.900809,
   1.904648,
   1.908305,
   1.911778,
   1.915071,
   1.918183,
   1.921117,
   1.923872,
   1.92645,
   1.928852,
   1.93108,
   1.933133,
   1.935013,
   1.936721,
   1.938258,
   1.939625,
   1.940822,
   1.941852,
   1.942714,
   1.943409,
   1.943939,
   1.944305,
   1.944507,
   1.944547,
   1.944424,
   1.944141,
   1.943698,
   1.943095,
   1.942335,
   1.941417,
   1.940343,
   1.939113,
   1.937728,
   1.93619,
   1.934499,
   1.932656,
   1.930662,
   1.928518,
   1.926224,
   1.923782,
   1.921192,
   1.918456,
   1.915573,
   1.912546,
   1.909375,
   1.90606,
   1.902603,
   1.899004,
   1.895265,
   1.891386,
   1.887369,
   1.883213,
   1.87892,
   1.874491,
   1.869926,
   1.865228,
   1.860395,
   1.85543,
   1.850332,
   1.845104,
   1.839746,
   1.834259,
   1.828643,
   1.8229,
   1.81703,
   1.811034,
   1.804914,
   1.79867,
   1.792303,
   1.785814,
   1.779203,
   1.772472,
   1.765622,
   1.758653,
   1.751567,
   1.744363,
   1.737044,
   1.72961,
   1.722062,
   1.714401,
   1.706627,
   1.698742,
   1.690747,
   1.682642,
   1.674428,
   1.666107,
   1.657679,
   1.649145,
   1.640506,
   1.631763,
   1.622917,
   1.613968,
   1.604918,
   1.595768,
   1.586518,
   1.577169,
   1.567723,
   1.558179,
   1.54854,
   1.538806,
   1.528978,
   1.519057,
   1.509043,
   1.498938,
   1.488743,
   1.478458,
   1.468084,
   1.457622,
   1.447074,
   1.43644,
   1.425721,
   1.414917,
   1.40403,
   1.393061,
   1.38201,
   1.370879,
   1.359668,
   1.348378,
   1.33701,
   1.325564,
   1.314043,
   1.302446,
   1.290774,
   1.279028,
   1.26721,
   1.255319,
   1.243357,
   1.231324,
   1.219222,
   1.207051,
   1.194811,
   1.182504,
   1.17013,
   1.15769,
   1.145184,
   1.132614,
   1.11998,
   1.107283,
   1.094523,
   1.0817,
   1.068817,
   1.055872,
   1.042867,
   1.029802,
   1.016677,
   1.003493,
   0.9902506,
   0.9769497,
   0.9635907,
   0.9501739,
   0.9366994,
   0.9231674,
   0.909578,
   0.8959311,
   0.8822267,
   0.8684647,
   0.8546447,
   0.8407664,
   0.8268295,
   0.8128333,
   0.7987771,
   0.7846602,
   0.7704816,
   0.75624,
   0.7419342,
   0.7275627,
   0.7131236,
   0.698615,
   0.6840345,
   0.6693795,
   0.654647,
   0.6398337,
   0.6249356,
   0.6099485,
   0.5948673,
   0.5796864,
   0.5643995,
   0.5489992,
   0.5334772,
   0.5178239,
   0.5020284,
   0.486078,
   0.469958,
   0.4536514,
   0.4371382,
   0.4203946,
   0.4033927,
   0.3860987,
   0.3684717,
   0.3504617,
   0.3320062,
   0.313026,
   0.2934187,
   0.2730481,
   0.251728,
   0.2291915,
   0.217349,
   0.2050356,
   0.1921604,
   0.1786015,
   0.164189,
   0.1486744,
   0.1403905,
   0.1316679,
   0.1224128,
   0.1124938,
   0.1017166,
   0.08977239,
   0.08320759,
   0.07611343,
   0.06832512,
   0.05957086,
   0.05468865,
   0.04933882,
   0.04334847,
   0.03640252,
   0.02779276,
   0.01486006,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   2.837564e-05,
   0,
   2.837564e-05};
   TGraph *graph = new TGraph(381,fit1d_saOpre_Norm[m12c2b]_fx1,fit1d_saOpre_Norm[m12c2b]_fy1);
   graph->SetName("fit1d_saOpre_Norm[m12c2b]");
   graph->SetTitle("Projection of Fit1D mod12");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_saOpre_NormoBm12c2bcB1 = new TH1F("Graph_fit1d_saOpre_NormoBm12c2bcB1","Projection of Fit1D mod12",381,3.467,4.433);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->SetMinimum(0);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->SetMaximum(2.139001);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->SetDirectory(0);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->SetStats(0);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->SetMarkerStyle(20);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_saOpre_NormoBm12c2bcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_saOpre_Norm[m12c2b]1);
   
   graph->Draw("");
   canvgam12->Modified();
   canvgam12->cd();
   canvgam12->SetSelected(canvgam12);
}


==> figs/Fig2_m13.C <==
void gam_m13c2b_beautiful_paper()
{
//=========Macro generated from canvas: canvgam13/
//=========  (Thu Dec  8 22:20:29 2022) by ROOT version 6.20/06
   TCanvas *canvgam13 = new TCanvas("canvgam13", "",338,76,800,602);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   gROOT->SetEditHistograms();
   canvgam13->SetHighLightColor(2);
   canvgam13->Range(3.755422,-1.012048,4.960241,7.421687);
   canvgam13->SetFillColor(0);
   canvgam13->SetBorderMode(0);
   canvgam13->SetBorderSize(2);
   canvgam13->SetTickx(1);
   canvgam13->SetTicky(1);
   canvgam13->SetLeftMargin(0.12);
   canvgam13->SetRightMargin(0.05);
   canvgam13->SetTopMargin(0.05);
   canvgam13->SetBottomMargin(0.12);
   canvgam13->SetFrameBorderMode(0);
   canvgam13->SetFrameBorderMode(0);
   
   TH1F *h_1001__2 = new TH1F("h_1001__2","",20,3.9,4.9);
   h_1001__2->SetBinContent(4,0.1979218);
   h_1001__2->SetBinContent(5,0.1026716);
   h_1001__2->SetBinContent(6,0.8762469);
   h_1001__2->SetBinContent(7,0.9084224);
   h_1001__2->SetBinContent(8,1.019185);
   h_1001__2->SetBinContent(9,1.006997);
   h_1001__2->SetBinContent(10,1.298335);
   h_1001__2->SetBinContent(11,1.428068);
   h_1001__2->SetBinContent(12,1.704066);
   h_1001__2->SetBinContent(13,1.039291);
   h_1001__2->SetBinContent(14,1.992332);
   h_1001__2->SetBinContent(15,2.964032);
   h_1001__2->SetBinContent(16,3.698463);
   h_1001__2->SetBinContent(17,1.558421);
   h_1001__2->SetBinContent(18,0.3794161);
   h_1001__2->SetBinError(4,0.1379296);
   h_1001__2->SetBinError(5,0.1587727);
   h_1001__2->SetBinError(6,0.2277033);
   h_1001__2->SetBinError(7,0.2431046);
   h_1001__2->SetBinError(8,0.2800113);
   h_1001__2->SetBinError(9,0.2874298);
   h_1001__2->SetBinError(10,0.3043213);
   h_1001__2->SetBinError(11,0.3299158);
   h_1001__2->SetBinError(12,0.3528322);
   h_1001__2->SetBinError(13,0.3410232);
   h_1001__2->SetBinError(14,0.3684573);
   h_1001__2->SetBinError(15,0.3990496);
   h_1001__2->SetBinError(16,0.4132125);
   h_1001__2->SetBinError(17,0.3286394);
   h_1001__2->SetBinError(18,0.1719142);
   h_1001__2->SetMinimum(0);
   h_1001__2->SetMaximum(7);
   h_1001__2->SetEntries(298.7393);
   h_1001__2->SetStats(0);
   h_1001__2->SetMarkerStyle(20);
   h_1001__2->GetXaxis()->SetNdivisions(-505);
   h_1001__2->GetXaxis()->SetLabelFont(132);
   h_1001__2->GetXaxis()->SetLabelOffset(0.015);
   h_1001__2->GetXaxis()->SetLabelSize(0.075);
   h_1001__2->GetXaxis()->SetTitleSize(-1);
   h_1001__2->GetXaxis()->SetTitleOffset(1);
   h_1001__2->GetXaxis()->SetTitleFont(132);
   h_1001__2->GetYaxis()->SetNdivisions(508);
   h_1001__2->GetYaxis()->SetLabelFont(132);
   h_1001__2->GetYaxis()->SetLabelSize(0.075);
   h_1001__2->GetYaxis()->SetTitleSize(0.05);
   h_1001__2->GetYaxis()->SetTitleFont(132);
   h_1001__2->GetZaxis()->SetLabelFont(132);
   h_1001__2->GetZaxis()->SetLabelSize(0.05);
   h_1001__2->GetZaxis()->SetTitleSize(0.05);
   h_1001__2->GetZaxis()->SetTitleOffset(1);
   h_1001__2->GetZaxis()->SetTitleFont(132);
   h_1001__2->Draw("");
   
   Double_t fit1d_rXMoTn_Norm[m13c2b]_fx2[322] = {
   4.027,
   4.027,
   4.03,
   4.033,
   4.036,
   4.039,
   4.042,
   4.045,
   4.048,
   4.051,
   4.054,
   4.054094,
   4.054188,
   4.054281,
   4.054375,
   4.054469,
   4.054563,
   4.05475,
   4.054938,
   4.055125,
   4.0555,
   4.055875,
   4.05625,
   4.056625,
   4.057,
   4.05775,
   4.0585,
   4.05925,
   4.06,
   4.06075,
   4.0615,
   4.063,
   4.0645,
   4.066,
   4.0675,
   4.069,
   4.0705,
   4.072,
   4.075,
   4.078,
   4.081,
   4.084,
   4.087,
   4.09,
   4.093,
   4.096,
   4.099,
   4.102,
   4.105,
   4.108,
   4.111,
   4.114,
   4.117,
   4.12,
   4.123,
   4.126,
   4.129,
   4.132,
   4.135,
   4.138,
   4.141,
   4.144,
   4.147,
   4.15,
   4.153,
   4.156,
   4.159,
   4.162,
   4.165,
   4.168,
   4.171,
   4.174,
   4.177,
   4.18,
   4.183,
   4.186,
   4.189,
   4.192,
   4.195,
   4.198,
   4.201,
   4.204,
   4.207,
   4.21,
   4.213,
   4.216,
   4.219,
   4.222,
   4.225,
   4.228,
   4.231,
   4.234,
   4.237,
   4.24,
   4.243,
   4.246,
   4.249,
   4.252,
   4.255,
   4.258,
   4.261,
   4.264,
   4.267,
   4.27,
   4.273,
   4.276,
   4.279,
   4.282,
   4.285,
   4.288,
   4.291,
   4.294,
   4.297,
   4.3,
   4.303,
   4.306,
   4.309,
   4.312,
   4.315,
   4.318,
   4.321,
   4.324,
   4.327,
   4.33,
   4.333,
   4.336,
   4.339,
   4.342,
   4.345,
   4.348,
   4.351,
   4.354,
   4.357,
   4.36,
   4.363,
   4.366,
   4.369,
   4.372,
   4.375,
   4.378,
   4.381,
   4.384,
   4.387,
   4.39,
   4.393,
   4.396,
   4.399,
   4.402,
   4.405,
   4.408,
   4.411,
   4.414,
   4.417,
   4.42,
   4.423,
   4.426,
   4.429,
   4.432,
   4.435,
   4.438,
   4.441,
   4.444,
   4.447,
   4.45,
   4.453,
   4.456,
   4.459,
   4.462,
   4.465,
   4.468,
   4.471,
   4.474,
   4.477,
   4.48,
   4.483,
   4.486,
   4.489,
   4.492,
   4.495,
   4.498,
   4.501,
   4.504,
   4.507,
   4.51,
   4.513,
   4.516,
   4.519,
   4.522,
   4.525,
   4.528,
   4.531,
   4.534,
   4.537,
   4.54,
   4.543,
   4.546,
   4.549,
   4.552,
   4.555,
   4.558,
   4.561,
   4.564,
   4.567,
   4.57,
   4.573,
   4.576,
   4.579,
   4.582,
   4.585,
   4.588,
   4.591,
   4.594,
   4.597,
   4.6,
   4.603,
   4.606,
   4.609,
   4.612,
   4.615,
   4.618,
   4.621,
   4.624,
   4.627,
   4.63,
   4.633,
   4.636,
   4.639,
   4.642,
   4.645,
   4.648,
   4.651,
   4.654,
   4.657,
   4.66,
   4.663,
   4.666,
   4.669,
   4.672,
   4.675,
   4.678,
   4.681,
   4.684,
   4.687,
   4.69,
   4.693,
   4.696,
   4.699,
   4.702,
   4.705,
   4.708,
   4.711,
   4.714,
   4.717,
   4.72,
   4.723,
   4.726,
   4.729,
   4.732,
   4.735,
   4.738,
   4.741,
   4.744,
   4.7455,
   4.747,
   4.7485,
   4.75,
   4.7515,
   4.753,
   4.7545,
   4.756,
   4.7575,
   4.759,
   4.7605,
   4.762,
   4.7635,
   4.765,
   4.7665,
   4.768,
   4.76875,
   4.7695,
   4.77025,
   4.771,
   4.77175,
   4.7725,
   4.77325,
   4.774,
   4.77475,
   4.7755,
   4.77625,
   4.777,
   4.77775,
   4.778125,
   4.7785,
   4.778875,
   4.77925,
   4.779625,
   4.78,
   4.780375,
   4.78075,
   4.781125,
   4.7815,
   4.781687,
   4.781875,
   4.782062,
   4.78225,
   4.782437,
   4.782625,
   4.782812,
   4.783,
   4.7845,
   4.786,
   4.789,
   4.792,
   4.795,
   4.798,
   4.801,
   4.804,
   4.807,
   4.81,
   4.81,
   4.813,
   4.813};
   Double_t fit1d_rXMoTn_Norm[m13c2b]_fy2[322] = {
   0,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.01910181,
   0.02684191,
   0.03278756,
   0.03780539,
   0.04223093,
   0.04623623,
   0.05335904,
   0.05964778,
   0.06534534,
   0.07549333,
   0.08447169,
   0.0926228,
   0.1001498,
   0.1071847,
   0.1201199,
   0.1319096,
   0.1428385,
   0.1530917,
   0.1627972,
   0.1720481,
   0.1894497,
   0.2056924,
   0.2210323,
   0.235646,
   0.2496612,
   0.2631735,
   0.2762568,
   0.3013573,
   0.3253077,
   0.3483435,
   0.3706331,
   0.3923012,
   0.4134428,
   0.4341319,
   0.4544271,
   0.4743756,
   0.4940159,
   0.5133798,
   0.5324937,
   0.5513797,
   0.5700566,
   0.5885401,
   0.6068438,
   0.6249793,
   0.6429566,
   0.6607842,
   0.6784696,
   0.6960191,
   0.7134384,
   0.7307321,
   0.7479045,
   0.7649592,
   0.7818992,
   0.7987272,
   0.8154454,
   0.8320559,
   0.8485602,
   0.8649598,
   0.8812557,
   0.8974489,
   0.9135401,
   0.9295298,
   0.9454186,
   0.9612067,
   0.9768941,
   0.9924811,
   1.007967,
   1.023353,
   1.038638,
   1.053821,
   1.068903,
   1.083882,
   1.098759,
   1.113533,
   1.128203,
   1.142769,
   1.15723,
   1.171585,
   1.185834,
   1.199975,
   1.214008,
   1.227933,
   1.241748,
   1.255452,
   1.269046,
   1.282526,
   1.295894,
   1.309148,
   1.322287,
   1.335309,
   1.348215,
   1.361003,
   1.373672,
   1.386222,
   1.398651,
   1.410957,
   1.423142,
   1.435202,
   1.447138,
   1.458948,
   1.470632,
   1.482187,
   1.493614,
   1.504912,
   1.516078,
   1.527113,
   1.538015,
   1.548783,
   1.559416,
   1.569913,
   1.580274,
   1.590496,
   1.60058,
   1.610524,
   1.620326,
   1.629987,
   1.639505,
   1.648879,
   1.658107,
   1.66719,
   1.676125,
   1.684912,
   1.69355,
   1.702038,
   1.710374,
   1.718558,
   1.726589,
   1.734465,
   1.742186,
   1.749751,
   1.757158,
   1.764406,
   1.771495,
   1.778423,
   1.785189,
   1.791793,
   1.798233,
   1.804507,
   1.810616,
   1.816558,
   1.822332,
   1.827936,
   1.833371,
   1.838633,
   1.843724,
   1.84864,
   1.853382,
   1.857948,
   1.862338,
   1.866549,
   1.87058,
   1.874432,
   1.878102,
   1.881589,
   1.884892,
   1.88801,
   1.890942,
   1.893686,
   1.896241,
   1.898607,
   1.900781,
   1.902762,
   1.90455,
   1.906142,
   1.907538,
   1.908736,
   1.909735,
   1.910534,
   1.91113,
   1.911523,
   1.911711,
   1.911692,
   1.911466,
   1.91103,
   1.910383,
   1.909524,
   1.908451,
   1.907161,
   1.905654,
   1.903928,
   1.901981,
   1.899811,
   1.897416,
   1.894795,
   1.891945,
   1.888864,
   1.885551,
   1.882004,
   1.878219,
   1.874196,
   1.869931,
   1.865422,
   1.860667,
   1.855664,
   1.850409,
   1.844901,
   1.839136,
   1.833112,
   1.826825,
   1.820273,
   1.813452,
   1.80636,
   1.798992,
   1.791346,
   1.783417,
   1.775202,
   1.766697,
   1.757898,
   1.7488,
   1.739399,
   1.72969,
   1.719669,
   1.70933,
   1.698667,
   1.687676,
   1.676349,
   1.664682,
   1.652667,
   1.640297,
   1.627566,
   1.614465,
   1.600986,
   1.58712,
   1.572859,
   1.558192,
   1.543109,
   1.5276,
   1.511652,
   1.495252,
   1.478388,
   1.461043,
   1.443204,
   1.424853,
   1.405971,
   1.38654,
   1.366537,
   1.345939,
   1.32472,
   1.302853,
   1.280307,
   1.257047,
   1.233036,
   1.208232,
   1.182588,
   1.156051,
   1.128562,
   1.100051,
   1.070441,
   1.039643,
   1.00755,
   0.9740393,
   0.9567071,
   0.938963,
   0.9207836,
   0.9021432,
   0.8830133,
   0.8633619,
   0.8431531,
   0.8223466,
   0.8008965,
   0.7787503,
   0.7558474,
   0.7321177,
   0.7074787,
   0.6818327,
   0.6550623,
   0.6270242,
   0.6124759,
   0.5975409,
   0.5821894,
   0.5663878,
   0.5500972,
   0.5332731,
   0.5158633,
   0.4978064,
   0.4790295,
   0.4594443,
   0.4389427,
   0.4173898,
   0.3946133,
   0.3826984,
   0.3703876,
   0.3576399,
   0.3444067,
   0.3306298,
   0.3162381,
   0.3011432,
   0.2852336,
   0.268364,
   0.2503402,
   0.240815,
   0.2308916,
   0.220516,
   0.2096212,
   0.1981211,
   0.1859033,
   0.1728152,
   0.158641,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0.0004384533,
   0,
   0.0004384533};
   TGraph *graph = new TGraph(322,fit1d_rXMoTn_Norm[m13c2b]_fx2,fit1d_rXMoTn_Norm[m13c2b]_fy2);
   graph->SetName("fit1d_rXMoTn_Norm[m13c2b]");
   graph->SetTitle("Projection of Fit1D mod13");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_rXMoTn_NormoBm13c2bcB2 = new TH1F("Graph_fit1d_rXMoTn_NormoBm13c2bcB2","Projection of Fit1D mod13",322,3.9484,4.8916);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->SetMinimum(0);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->SetMaximum(2.102882);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->SetDirectory(0);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->SetStats(0);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->SetMarkerStyle(20);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_rXMoTn_NormoBm13c2bcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_rXMoTn_Norm[m13c2b]2);
   
   graph->Draw("");
   canvgam13->Modified();
   canvgam13->cd();
   canvgam13->SetSelected(canvgam13);
}


==> figs/Fig2_m23.C <==
void gam_m23c2b_beautiful_paper()
{
//=========Macro generated from canvas: canvgam23/
//=========  (Thu Dec  8 22:34:57 2022) by ROOT version 6.20/06
   TCanvas *canvgam23 = new TCanvas("canvgam23", "",301,120,800,602);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   gROOT->SetEditHistograms();
   canvgam23->SetHighLightColor(2);
   canvgam23->Range(1.277108,-1.012048,2.301205,7.421687);
   canvgam23->SetFillColor(0);
   canvgam23->SetBorderMode(0);
   canvgam23->SetBorderSize(2);
   canvgam23->SetTickx(1);
   canvgam23->SetTicky(1);
   canvgam23->SetLeftMargin(0.12);
   canvgam23->SetRightMargin(0.05);
   canvgam23->SetTopMargin(0.05);
   canvgam23->SetBottomMargin(0.12);
   canvgam23->SetFrameBorderMode(0);
   canvgam23->SetFrameBorderMode(0);
   
   TH1F *h_1002__4 = new TH1F("h_1002__4","",17,1.4,2.25);
   h_1002__4->SetBinContent(2,3.023239);
   h_1002__4->SetBinContent(3,3.597517);
   h_1002__4->SetBinContent(4,2.709181);
   h_1002__4->SetBinContent(5,2.256191);
   h_1002__4->SetBinContent(6,1.545896);
   h_1002__4->SetBinContent(7,0.3195779);
   h_1002__4->SetBinContent(8,1.376771);
   h_1002__4->SetBinContent(9,1.099583);
   h_1002__4->SetBinContent(10,1.125125);
   h_1002__4->SetBinContent(11,0.74597);
   h_1002__4->SetBinContent(12,0.8611212);
   h_1002__4->SetBinContent(13,0.1946502);
   h_1002__4->SetBinContent(14,0.665369);
   h_1002__4->SetBinContent(15,0.2903455);
   h_1002__4->SetBinContent(16,0.1894636);
   h_1002__4->SetBinError(2,0.3759176);
   h_1002__4->SetBinError(3,0.4233745);
   h_1002__4->SetBinError(4,0.404116);
   h_1002__4->SetBinError(5,0.3805624);
   h_1002__4->SetBinError(6,0.3476635);
   h_1002__4->SetBinError(7,0.2820773);
   h_1002__4->SetBinError(8,0.3171091);
   h_1002__4->SetBinError(9,0.2899671);
   h_1002__4->SetBinError(10,0.2874157);
   h_1002__4->SetBinError(11,0.2593318);
   h_1002__4->SetBinError(12,0.2549043);
   h_1002__4->SetBinError(13,0.2161441);
   h_1002__4->SetBinError(14,0.2204827);
   h_1002__4->SetBinError(15,0.1658179);
   h_1002__4->SetBinError(16,0.1015551);
   h_1002__4->SetMinimum(0);
   h_1002__4->SetMaximum(7);
   h_1002__4->SetEntries(293.7394);
   h_1002__4->SetStats(0);
   h_1002__4->SetMarkerStyle(20);
   h_1002__4->GetXaxis()->SetNdivisions(-505);
   h_1002__4->GetXaxis()->SetLabelFont(132);
   h_1002__4->GetXaxis()->SetLabelOffset(0.015);
   h_1002__4->GetXaxis()->SetLabelSize(0.075);
   h_1002__4->GetXaxis()->SetTitleSize(-1);
   h_1002__4->GetXaxis()->SetTitleOffset(1);
   h_1002__4->GetXaxis()->SetTitleFont(132);
   h_1002__4->GetYaxis()->SetNdivisions(508);
   h_1002__4->GetYaxis()->SetLabelFont(132);
   h_1002__4->GetYaxis()->SetLabelSize(0.075);
   h_1002__4->GetYaxis()->SetTitleSize(0.05);
   h_1002__4->GetYaxis()->SetTitleFont(132);
   h_1002__4->GetZaxis()->SetLabelFont(132);
   h_1002__4->GetZaxis()->SetLabelSize(0.05);
   h_1002__4->GetZaxis()->SetTitleSize(0.05);
   h_1002__4->GetZaxis()->SetTitleOffset(1);
   h_1002__4->GetZaxis()->SetTitleFont(132);
   h_1002__4->Draw("");
   
   Double_t fit1d_vyOKBP_Norm[m23c2b]_fx4[314] = {
   1.356,
   1.356,
   1.36,
   1.364,
   1.368,
   1.372,
   1.376,
   1.38,
   1.384,
   1.388,
   1.392,
   1.396,
   1.4,
   1.404,
   1.408,
   1.412,
   1.416,
   1.42,
   1.424,
   1.428,
   1.432,
   1.436,
   1.44,
   1.444,
   1.448,
   1.452,
   1.453,
   1.453125,
   1.45325,
   1.453375,
   1.4535,
   1.453625,
   1.45375,
   1.453875,
   1.454,
   1.454125,
   1.45425,
   1.4545,
   1.45475,
   1.455,
   1.45525,
   1.4555,
   1.45575,
   1.456,
   1.4565,
   1.457,
   1.4575,
   1.458,
   1.4585,
   1.459,
   1.4595,
   1.46,
   1.4605,
   1.461,
   1.462,
   1.463,
   1.464,
   1.465,
   1.466,
   1.467,
   1.468,
   1.469,
   1.47,
   1.471,
   1.472,
   1.473,
   1.474,
   1.476,
   1.478,
   1.48,
   1.482,
   1.484,
   1.486,
   1.488,
   1.49,
   1.492,
   1.494,
   1.496,
   1.498,
   1.5,
   1.502,
   1.504,
   1.506,
   1.508,
   1.512,
   1.516,
   1.52,
   1.524,
   1.528,
   1.532,
   1.536,
   1.54,
   1.544,
   1.548,
   1.552,
   1.556,
   1.56,
   1.564,
   1.568,
   1.572,
   1.576,
   1.58,
   1.584,
   1.588,
   1.592,
   1.596,
   1.6,
   1.604,
   1.608,
   1.612,
   1.616,
   1.62,
   1.624,
   1.628,
   1.632,
   1.636,
   1.64,
   1.644,
   1.648,
   1.652,
   1.656,
   1.66,
   1.664,
   1.668,
   1.672,
   1.676,
   1.68,
   1.684,
   1.688,
   1.692,
   1.696,
   1.7,
   1.704,
   1.708,
   1.712,
   1.716,
   1.72,
   1.724,
   1.728,
   1.732,
   1.736,
   1.74,
   1.744,
   1.748,
   1.752,
   1.756,
   1.76,
   1.764,
   1.768,
   1.772,
   1.776,
   1.78,
   1.784,
   1.788,
   1.792,
   1.796,
   1.8,
   1.804,
   1.808,
   1.812,
   1.816,
   1.82,
   1.824,
   1.828,
   1.832,
   1.836,
   1.84,
   1.844,
   1.848,
   1.852,
   1.856,
   1.86,
   1.864,
   1.868,
   1.872,
   1.876,
   1.88,
   1.884,
   1.888,
   1.892,
   1.896,
   1.9,
   1.904,
   1.908,
   1.912,
   1.916,
   1.92,
   1.924,
   1.928,
   1.932,
   1.936,
   1.94,
   1.944,
   1.948,
   1.952,
   1.956,
   1.96,
   1.964,
   1.968,
   1.972,
   1.976,
   1.98,
   1.984,
   1.988,
   1.992,
   1.996,
   2,
   2.004,
   2.008,
   2.012,
   2.016,
   2.02,
   2.024,
   2.028,
   2.032,
   2.036,
   2.04,
   2.044,
   2.048,
   2.052,
   2.056,
   2.06,
   2.064,
   2.068,
   2.072,
   2.076,
   2.08,
   2.084,
   2.088,
   2.092,
   2.096,
   2.1,
   2.104,
   2.108,
   2.112,
   2.116,
   2.12,
   2.124,
   2.128,
   2.13,
   2.132,
   2.134,
   2.136,
   2.138,
   2.14,
   2.142,
   2.144,
   2.146,
   2.148,
   2.15,
   2.152,
   2.154,
   2.156,
   2.158,
   2.16,
   2.162,
   2.163,
   2.164,
   2.165,
   2.166,
   2.167,
   2.168,
   2.169,
   2.17,
   2.171,
   2.172,
   2.173,
   2.174,
   2.175,
   2.1755,
   2.176,
   2.1765,
   2.177,
   2.1775,
   2.178,
   2.1785,
   2.179,
   2.1795,
   2.18,
   2.18025,
   2.1805,
   2.18075,
   2.181,
   2.18125,
   2.1815,
   2.18175,
   2.181875,
   2.182,
   2.182125,
   2.18225,
   2.182375,
   2.1825,
   2.182625,
   2.18275,
   2.182875,
   2.183,
   2.184,
   2.188,
   2.192,
   2.196,
   2.2,
   2.204,
   2.208,
   2.212,
   2.216,
   2.22,
   2.224,
   2.228,
   2.232,
   2.236,
   2.24,
   2.24,
   2.244,
   2.244};
   Double_t fit1d_vyOKBP_Norm[m23c2b]_fy4[314] = {
   0,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004562519,
   0.04608079,
   0.0649736,
   0.07946679,
   0.09168196,
   0.102441,
   0.1121653,
   0.1211055,
   0.1294247,
   0.1372362,
   0.1446227,
   0.1583555,
   0.1709777,
   0.1827201,
   0.1937431,
   0.2041634,
   0.2140694,
   0.2235296,
   0.2413201,
   0.257862,
   0.2733822,
   0.2880463,
   0.3019792,
   0.3152781,
   0.32802,
   0.3402678,
   0.3520729,
   0.3634787,
   0.385233,
   0.4057652,
   0.4252525,
   0.4438329,
   0.4616158,
   0.4786903,
   0.4951297,
   0.5109954,
   0.5263393,
   0.5412058,
   0.5556334,
   0.5696553,
   0.5833008,
   0.6095632,
   0.6345953,
   0.6585375,
   0.6815046,
   0.7035924,
   0.7248811,
   0.7454393,
   0.7653259,
   0.7845921,
   0.8032824,
   0.8214362,
   0.8390884,
   0.85627,
   0.8730088,
   0.8893297,
   0.9052555,
   0.9208067,
   0.950858,
   0.9796151,
   1.007189,
   1.033674,
   1.059152,
   1.083695,
   1.107363,
   1.130213,
   1.152293,
   1.173647,
   1.194313,
   1.214327,
   1.23372,
   1.252521,
   1.270757,
   1.288451,
   1.305626,
   1.322301,
   1.338496,
   1.354228,
   1.369512,
   1.384364,
   1.398797,
   1.412824,
   1.426457,
   1.439707,
   1.452586,
   1.465101,
   1.477264,
   1.489082,
   1.500564,
   1.511716,
   1.522548,
   1.533064,
   1.543272,
   1.553179,
   1.562788,
   1.572107,
   1.58114,
   1.589892,
   1.598367,
   1.60657,
   1.614506,
   1.622178,
   1.629589,
   1.636744,
   1.643646,
   1.650297,
   1.656701,
   1.662861,
   1.66878,
   1.67446,
   1.679903,
   1.685111,
   1.690088,
   1.694835,
   1.699353,
   1.703645,
   1.707713,
   1.711557,
   1.71518,
   1.718583,
   1.721767,
   1.724734,
   1.727484,
   1.730019,
   1.732339,
   1.734445,
   1.736339,
   1.738021,
   1.739491,
   1.74075,
   1.741798,
   1.742637,
   1.743265,
   1.743684,
   1.743894,
   1.743894,
   1.743684,
   1.743265,
   1.742637,
   1.741798,
   1.74075,
   1.739491,
   1.738021,
   1.736339,
   1.734445,
   1.732339,
   1.730019,
   1.727484,
   1.724734,
   1.721767,
   1.718583,
   1.71518,
   1.711557,
   1.707713,
   1.703645,
   1.699353,
   1.694835,
   1.690088,
   1.685111,
   1.679903,
   1.67446,
   1.66878,
   1.662861,
   1.656701,
   1.650297,
   1.643646,
   1.636744,
   1.629589,
   1.622178,
   1.614506,
   1.60657,
   1.598367,
   1.589892,
   1.58114,
   1.572107,
   1.562788,
   1.553179,
   1.543272,
   1.533064,
   1.522548,
   1.511716,
   1.500564,
   1.489082,
   1.477264,
   1.465101,
   1.452586,
   1.439707,
   1.426457,
   1.412824,
   1.398797,
   1.384364,
   1.369512,
   1.354228,
   1.338496,
   1.322301,
   1.305626,
   1.288451,
   1.270757,
   1.252521,
   1.23372,
   1.214327,
   1.194313,
   1.173647,
   1.152293,
   1.130213,
   1.107363,
   1.083695,
   1.059152,
   1.033674,
   1.007189,
   0.9796151,
   0.950858,
   0.9208067,
   0.9052555,
   0.8893297,
   0.8730088,
   0.85627,
   0.8390884,
   0.8214362,
   0.8032824,
   0.7845921,
   0.7653259,
   0.7454393,
   0.7248811,
   0.7035924,
   0.6815046,
   0.6585375,
   0.6345953,
   0.6095632,
   0.5833008,
   0.5696553,
   0.5556334,
   0.5412058,
   0.5263393,
   0.5109954,
   0.4951297,
   0.4786903,
   0.4616158,
   0.4438329,
   0.4252525,
   0.4057652,
   0.385233,
   0.3634787,
   0.3520729,
   0.3402678,
   0.32802,
   0.3152781,
   0.3019792,
   0.2880463,
   0.2733822,
   0.257862,
   0.2413201,
   0.2235296,
   0.2140694,
   0.2041634,
   0.1937431,
   0.1827201,
   0.1709777,
   0.1583555,
   0.1446227,
   0.1372362,
   0.1294247,
   0.1211055,
   0.1121653,
   0.102441,
   0.09168196,
   0.07946679,
   0.0649736,
   0.04608079,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0.0004561659,
   0,
   0.0004561659};
   TGraph *graph = new TGraph(314,fit1d_vyOKBP_Norm[m23c2b]_fx4,fit1d_vyOKBP_Norm[m23c2b]_fy4);
   graph->SetName("fit1d_vyOKBP_Norm[m23c2b]");
   graph->SetTitle("Projection of Fit1D mod23");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_vyOKBP_NormoBm23c2bcB4 = new TH1F("Graph_fit1d_vyOKBP_NormoBm23c2bcB4","Projection of Fit1D mod23",314,1.2672,2.3328);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->SetMinimum(0);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->SetMaximum(1.918283);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->SetDirectory(0);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->SetStats(0);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->SetMarkerStyle(20);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_vyOKBP_NormoBm23c2bcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_vyOKBP_Norm[m23c2b]4);
   
   graph->Draw("");
   canvgam23->Modified();
   canvgam23->cd();
   canvgam23->SetSelected(canvgam23);
}


==> figs/Fig3a.C <==
void cut_based_dt_psik_paper()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Dec  8 19:51:27 2022) by ROOT version 6.20/06
   TCanvas *canv = new TCanvas("canv", "canv",33,55,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(5.171787,-2132.45,5.359404,15637.97);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetTickx(1);
   canv->SetTicky(1);
   canv->SetLeftMargin(0.1503759);
   canv->SetRightMargin(0.05012531);
   canv->SetBottomMargin(0.12);
   canv->SetFrameBorderMode(0);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_16c4f0b0__3 = new TH1D("frame_16c4f0b0__3","A RooPlot of \"m1234c0\"",100,5.2,5.35);
   frame_16c4f0b0__3->SetBinContent(1,10648.79);
   frame_16c4f0b0__3->SetMaximum(14000);
   frame_16c4f0b0__3->SetEntries(1);
   frame_16c4f0b0__3->SetDirectory(0);
   frame_16c4f0b0__3->SetStats(0);
   frame_16c4f0b0__3->SetMarkerStyle(20);
   frame_16c4f0b0__3->GetXaxis()->SetNdivisions(505);
   frame_16c4f0b0__3->GetXaxis()->SetLabelFont(132);
   frame_16c4f0b0__3->GetXaxis()->SetLabelOffset(0.015);
   frame_16c4f0b0__3->GetXaxis()->SetLabelSize(0.075);
   frame_16c4f0b0__3->GetXaxis()->SetTitleSize(-1);
   frame_16c4f0b0__3->GetXaxis()->SetTitleOffset(1);
   frame_16c4f0b0__3->GetXaxis()->SetTitleFont(132);
   frame_16c4f0b0__3->GetYaxis()->SetNdivisions(3000510);
   frame_16c4f0b0__3->GetYaxis()->SetLabelFont(132);
   frame_16c4f0b0__3->GetYaxis()->SetLabelSize(0.075);
   frame_16c4f0b0__3->GetYaxis()->SetTitleSize(0.05);
   frame_16c4f0b0__3->GetYaxis()->SetTitleFont(132);
   frame_16c4f0b0__3->GetZaxis()->SetLabelFont(132);
   frame_16c4f0b0__3->GetZaxis()->SetLabelSize(0.05);
   frame_16c4f0b0__3->GetZaxis()->SetTitleSize(0.05);
   frame_16c4f0b0__3->GetZaxis()->SetTitleOffset(1);
   frame_16c4f0b0__3->GetZaxis()->SetTitleFont(132);
   frame_16c4f0b0__3->Draw("FUNC");
   
   Double_t fit1d_Norm[mB]_Comp[pol]_fx4[106] = {
   5.1985,
   5.1985,
   5.2,
   5.2015,
   5.203,
   5.2045,
   5.206,
   5.2075,
   5.209,
   5.2105,
   5.212,
   5.2135,
   5.215,
   5.2165,
   5.218,
   5.2195,
   5.221,
   5.2225,
   5.224,
   5.2255,
   5.227,
   5.2285,
   5.23,
   5.2315,
   5.233,
   5.2345,
   5.236,
   5.2375,
   5.239,
   5.2405,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.2525,
   5.254,
   5.2555,
   5.257,
   5.2585,
   5.26,
   5.2615,
   5.263,
   5.2645,
   5.266,
   5.2675,
   5.269,
   5.2705,
   5.272,
   5.2735,
   5.275,
   5.2765,
   5.278,
   5.2795,
   5.281,
   5.2825,
   5.284,
   5.2855,
   5.287,
   5.2885,
   5.29,
   5.2915,
   5.293,
   5.2945,
   5.296,
   5.2975,
   5.299,
   5.3005,
   5.302,
   5.3035,
   5.305,
   5.3065,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.3155,
   5.317,
   5.3185,
   5.32,
   5.3215,
   5.323,
   5.3245,
   5.326,
   5.3275,
   5.329,
   5.3305,
   5.332,
   5.3335,
   5.335,
   5.3365,
   5.338,
   5.3395,
   5.341,
   5.3425,
   5.344,
   5.3455,
   5.347,
   5.3485,
   5.35,
   5.35,
   5.3515,
   5.3515};
   Double_t fit1d_Norm[mB]_Comp[pol]_fy4[106] = {
   0,
   373.3641,
   373.3641,
   373.9572,
   374.5271,
   375.0736,
   375.5969,
   376.0969,
   376.5736,
   377.0271,
   377.4572,
   377.8641,
   378.2477,
   378.6081,
   378.9451,
   379.2589,
   379.5494,
   379.8166,
   380.0605,
   380.2811,
   380.4785,
   380.6526,
   380.8034,
   380.9309,
   381.0352,
   381.1161,
   381.1738,
   381.2082,
   381.2194,
   381.2072,
   381.1718,
   381.1131,
   381.0311,
   380.9258,
   380.7973,
   380.6455,
   380.4704,
   380.272,
   380.0503,
   379.8054,
   379.5371,
   379.2456,
   378.9309,
   378.5928,
   378.2314,
   377.8468,
   377.4389,
   377.0077,
   376.5533,
   376.0755,
   375.5745,
   375.0502,
   374.5026,
   373.9318,
   373.3376,
   372.7202,
   372.0795,
   371.4155,
   370.7283,
   370.0178,
   369.2839,
   368.5268,
   367.7465,
   366.9428,
   366.1159,
   365.2657,
   364.3922,
   363.4954,
   362.5753,
   361.632,
   360.6654,
   359.6755,
   358.6623,
   357.6259,
   356.5662,
   355.4831,
   354.3769,
   353.2473,
   352.0944,
   350.9183,
   349.7189,
   348.4962,
   347.2502,
   345.981,
   344.6885,
   343.3727,
   342.0336,
   340.6712,
   339.2856,
   337.8766,
   336.4444,
   334.989,
   333.5102,
   332.0081,
   330.4828,
   328.9342,
   327.3623,
   325.7672,
   324.1487,
   322.507,
   320.842,
   319.1537,
   317.4422,
   317.4422,
   0,
   317.4422};
   TGraph *graph = new TGraph(106,fit1d_Norm[mB]_Comp[pol]_fx4,fit1d_Norm[mB]_Comp[pol]_fy4);
   graph->SetName("fit1d_Norm[mB]_Comp[pol]");
   graph->SetTitle("Projection of Fit1D Fitsig_dt_dt");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14 = new TH1F("Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14","Projection of Fit1D Fitsig_dt_dt",106,5.1832,5.3668);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->SetMinimum(0);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->SetMaximum(419.3413);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->SetDirectory(0);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->SetStats(0);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->SetMarkerStyle(20);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetXaxis()->SetNdivisions(505);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetXaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetXaxis()->SetTitleFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetYaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetYaxis()->SetTitleFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetZaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_fit1d_NormoBmBcB_CompoBpolcB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_fit1d_Norm[mB]_Comp[pol]14);
   
   graph->Draw("l");
   
   Double_t fit1d_Norm[mB]_Comp[cb2]_fx5[257] = {
   5.2,
   5.2,
   5.2015,
   5.203,
   5.2045,
   5.206,
   5.2075,
   5.209,
   5.2105,
   5.212,
   5.2135,
   5.215,
   5.2165,
   5.218,
   5.2195,
   5.221,
   5.2225,
   5.224,
   5.2255,
   5.227,
   5.2285,
   5.23,
   5.2315,
   5.233,
   5.2345,
   5.236,
   5.2375,
   5.239,
   5.2405,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.25025,
   5.251,
   5.25175,
   5.2525,
   5.25325,
   5.254,
   5.25475,
   5.2555,
   5.25625,
   5.257,
   5.25775,
   5.258125,
   5.2585,
   5.258875,
   5.25925,
   5.259625,
   5.26,
   5.260375,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264687,
   5.264875,
   5.265062,
   5.26525,
   5.265437,
   5.265625,
   5.265813,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.268813,
   5.269,
   5.269188,
   5.269375,
   5.26975,
   5.270125,
   5.2705,
   5.270875,
   5.27125,
   5.272,
   5.272375,
   5.27275,
   5.273125,
   5.2735,
   5.273688,
   5.273875,
   5.274063,
   5.27425,
   5.274438,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276312,
   5.2765,
   5.276687,
   5.276875,
   5.277062,
   5.27725,
   5.277437,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278562,
   5.27875,
   5.278937,
   5.279125,
   5.279312,
   5.2795,
   5.279687,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283437,
   5.283625,
   5.283812,
   5.284,
   5.284187,
   5.284375,
   5.284562,
   5.28475,
   5.285125,
   5.2855,
   5.285875,
   5.28625,
   5.287,
   5.287375,
   5.28775,
   5.288125,
   5.2885,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.289813,
   5.29,
   5.290188,
   5.290375,
   5.290563,
   5.29075,
   5.290938,
   5.291125,
   5.291313,
   5.2915,
   5.291688,
   5.291875,
   5.292063,
   5.29225,
   5.292438,
   5.292625,
   5.292813,
   5.293,
   5.293188,
   5.293375,
   5.293563,
   5.29375,
   5.293938,
   5.294125,
   5.294313,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.298625,
   5.299,
   5.299375,
   5.29975,
   5.300125,
   5.3005,
   5.300875,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.30575,
   5.3065,
   5.30725,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.3155,
   5.317,
   5.3185,
   5.32,
   5.3215,
   5.323,
   5.3245,
   5.326,
   5.3275,
   5.329,
   5.3305,
   5.332,
   5.3335,
   5.335,
   5.3365,
   5.338,
   5.3395,
   5.341,
   5.3425,
   5.344,
   5.3455,
   5.347,
   5.3485,
   5.35,
   5.35,
   5.35};
   Double_t fit1d_Norm[mB]_Comp[cb2]_fy5[257] = {
   1.655785,
   0,
   1.841471,
   2.051046,
   2.287989,
   2.556345,
   2.860834,
   3.206965,
   3.601194,
   4.051094,
   4.56558,
   5.155166,
   5.832288,
   6.611694,
   7.510919,
   8.550878,
   9.756588,
   11.15806,
   12.79142,
   14.7003,
   16.93754,
   19.56741,
   22.66836,
   26.33645,
   30.68987,
   35.87455,
   42.07147,
   49.5061,
   58.46059,
   69.2898,
   82.44221,
   98.48769,
   118.1543,
   142.3776,
   172.3671,
   189.9986,
   209.6964,
   231.7343,
   256.4267,
   284.1352,
   315.2766,
   350.332,
   389.8584,
   434.5011,
   485.0099,
   542.2578,
   573.7208,
   607.2634,
   643.0399,
   681.2176,
   721.9777,
   765.5166,
   812.0472,
   861.8007,
   915.028,
   972.002,
   1033.019,
   1098.402,
   1168.502,
   1243.702,
   1324.42,
   1411.11,
   1504.27,
   1604.443,
   1657.343,
   1712.224,
   1769.167,
   1828.261,
   1889.596,
   1953.268,
   2019.376,
   2088.025,
   2159.323,
   2233.386,
   2310.334,
   2390.292,
   2473.393,
   2559.776,
   2649.584,
   2742.971,
   2840.096,
   2941.126,
   3046.239,
   3155.619,
   3269.459,
   3387.964,
   3511.349,
   3639.024,
   3768.987,
   3901.043,
   4171.019,
   4448.046,
   4731.098,
   5019.036,
   5310.608,
   5899.146,
   6193.128,
   6484.801,
   6772.497,
   7054.506,
   7192.836,
   7329.09,
   7463.051,
   7594.5,
   7723.219,
   7848.992,
   7971.607,
   8090.853,
   8206.521,
   8318.41,
   8426.319,
   8530.057,
   8629.435,
   8724.273,
   8814.395,
   8899.634,
   8979.833,
   9054.839,
   9124.512,
   9188.718,
   9247.336,
   9300.253,
   9347.367,
   9388.587,
   9423.834,
   9453.037,
   9476.142,
   9493.102,
   9503.884,
   9508.468,
   9506.843,
   9499.015,
   9484.997,
   9464.817,
   9438.515,
   9406.142,
   9367.761,
   9323.447,
   9273.285,
   9217.371,
   9155.815,
   9088.732,
   9016.252,
   8938.511,
   8855.656,
   8767.841,
   8675.231,
   8577.996,
   8476.313,
   8370.369,
   8260.353,
   8146.462,
   8028.896,
   7907.862,
   7783.568,
   7656.227,
   7526.052,
   7393.262,
   7258.074,
   7120.706,
   6840.309,
   6553.811,
   6262.934,
   5969.354,
   5380.509,
   5088.266,
   4799.344,
   4515.019,
   4236.458,
   3964.714,
   3831.696,
   3700.723,
   3571.893,
   3445.298,
   3321.021,
   3199.136,
   3079.713,
   2963.907,
   2852.717,
   2745.948,
   2643.415,
   2544.941,
   2450.355,
   2359.496,
   2272.208,
   2188.343,
   2107.759,
   2030.321,
   1955.898,
   1884.368,
   1815.611,
   1749.513,
   1685.966,
   1624.866,
   1566.114,
   1509.613,
   1455.273,
   1403.007,
   1352.731,
   1304.365,
   1213.059,
   1128.514,
   1050.203,
   977.6402,
   910.3816,
   848.0182,
   790.1744,
   736.5049,
   686.692,
   640.4437,
   597.4908,
   557.5859,
   520.5009,
   486.0256,
   453.9665,
   424.1449,
   396.3963,
   370.5686,
   324.1259,
   283.819,
   248.7964,
   218.3301,
   191.7973,
   168.6644,
   148.4736,
   130.8316,
   115.4004,
   90.04553,
   70.52813,
   55.44448,
   43.7424,
   34.62981,
   27.50791,
   21.92217,
   17.52623,
   14.0551,
   11.30535,
   9.120172,
   7.378327,
   5.985715,
   4.869075,
   3.971178,
   3.247176,
   2.661818,
   2.18731,
   1.801672,
   1.487477,
   1.230863,
   1.020777,
   0.8483835,
   0.7065967,
   0.5897236,
   0.493177,
   0.4132522,
   0.3469499,
   0,
   0.3469499};
   graph = new TGraph(257,fit1d_Norm[mB]_Comp[cb2]_fx5,fit1d_Norm[mB]_Comp[cb2]_fy5);
   graph->SetName("fit1d_Norm[mB]_Comp[cb2]");
   graph->SetTitle("Projection of Fit1D Fitsig_dt_dt");

   ci = 1194;
   color = new TColor(ci, 1, 0, 0, " ", 0.4);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25 = new TH1F("Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25","Projection of Fit1D Fitsig_dt_dt",257,5.185,5.365);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->SetMinimum(0);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->SetMaximum(10459.31);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->SetDirectory(0);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->SetStats(0);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->SetMarkerStyle(20);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetXaxis()->SetNdivisions(505);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetXaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetXaxis()->SetTitleFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetYaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetYaxis()->SetTitleFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetZaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_fit1d_NormoBmBcB_CompoBcb2cB25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_fit1d_Norm[mB]_Comp[cb2]25);
   
   graph->Draw("fl");
   
   Double_t fit1d_Norm[mB]_fx6[258] = {
   5.1985,
   5.1985,
   5.2,
   5.2015,
   5.203,
   5.2045,
   5.206,
   5.2075,
   5.209,
   5.2105,
   5.212,
   5.2135,
   5.215,
   5.2165,
   5.218,
   5.2195,
   5.221,
   5.2225,
   5.224,
   5.2255,
   5.227,
   5.2285,
   5.23,
   5.2315,
   5.233,
   5.2345,
   5.236,
   5.2375,
   5.239,
   5.2405,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.25025,
   5.251,
   5.25175,
   5.2525,
   5.25325,
   5.254,
   5.25475,
   5.2555,
   5.25625,
   5.257,
   5.25775,
   5.258125,
   5.2585,
   5.258875,
   5.25925,
   5.259625,
   5.26,
   5.260375,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264687,
   5.264875,
   5.265062,
   5.26525,
   5.265437,
   5.265625,
   5.265813,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.268813,
   5.269,
   5.269188,
   5.269375,
   5.26975,
   5.270125,
   5.2705,
   5.270875,
   5.27125,
   5.272,
   5.272375,
   5.27275,
   5.273125,
   5.2735,
   5.273688,
   5.273875,
   5.274063,
   5.27425,
   5.274438,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276312,
   5.2765,
   5.276687,
   5.276875,
   5.277062,
   5.27725,
   5.277437,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278562,
   5.27875,
   5.278937,
   5.279125,
   5.279312,
   5.2795,
   5.279687,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283437,
   5.283625,
   5.283812,
   5.284,
   5.284187,
   5.284375,
   5.284562,
   5.28475,
   5.285125,
   5.2855,
   5.285875,
   5.28625,
   5.287,
   5.287375,
   5.28775,
   5.288125,
   5.2885,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.289813,
   5.29,
   5.290188,
   5.290375,
   5.290563,
   5.29075,
   5.290938,
   5.291125,
   5.291313,
   5.2915,
   5.291688,
   5.291875,
   5.292063,
   5.29225,
   5.292438,
   5.292625,
   5.292813,
   5.293,
   5.293188,
   5.293375,
   5.293563,
   5.29375,
   5.293938,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.298625,
   5.299,
   5.299375,
   5.29975,
   5.300125,
   5.3005,
   5.300875,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.30575,
   5.3065,
   5.30725,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.3155,
   5.317,
   5.3185,
   5.32,
   5.3215,
   5.323,
   5.3245,
   5.326,
   5.3275,
   5.329,
   5.3305,
   5.332,
   5.3335,
   5.335,
   5.3365,
   5.338,
   5.3395,
   5.341,
   5.3425,
   5.344,
   5.3455,
   5.347,
   5.3485,
   5.35,
   5.35,
   5.3515,
   5.3515};
   Double_t fit1d_Norm[mB]_fy6[258] = {
   0,
   375.0199,
   375.0199,
   375.7987,
   376.5781,
   377.3616,
   378.1533,
   378.9578,
   379.7806,
   380.6283,
   381.5083,
   382.4297,
   383.4029,
   384.4403,
   385.5568,
   386.7698,
   388.1002,
   389.5732,
   391.2186,
   393.0726,
   395.1788,
   397.5901,
   400.3708,
   403.5993,
   407.3716,
   411.806,
   417.0484,
   423.2797,
   430.7255,
   439.6678,
   450.4616,
   463.5553,
   479.5188,
   499.0801,
   523.1749,
   553.0125,
   570.5594,
   590.1668,
   612.1084,
   636.6987,
   664.2993,
   695.3269,
   730.2628,
   769.6638,
   814.1752,
   864.547,
   921.6521,
   953.0415,
   986.509,
   1022.209,
   1060.309,
   1100.989,
   1144.447,
   1190.896,
   1240.565,
   1293.707,
   1350.595,
   1411.524,
   1476.817,
   1546.826,
   1621.934,
   1702.557,
   1789.152,
   1882.215,
   1982.29,
   2035.14,
   2089.971,
   2146.864,
   2205.907,
   2267.191,
   2330.811,
   2396.867,
   2465.463,
   2536.709,
   2610.719,
   2687.614,
   2767.519,
   2850.566,
   2936.893,
   3026.647,
   3119.978,
   3217.048,
   3318.023,
   3423.079,
   3532.402,
   3646.186,
   3764.633,
   3887.96,
   4015.577,
   4145.482,
   4277.479,
   4547.336,
   4824.243,
   5107.174,
   5394.988,
   5686.436,
   6274.721,
   6568.574,
   6860.116,
   7147.68,
   7429.556,
   7567.819,
   7704.006,
   7837.899,
   7969.279,
   8097.93,
   8223.634,
   8346.18,
   8465.355,
   8580.954,
   8692.772,
   8800.611,
   8904.277,
   9003.584,
   9098.349,
   9188.399,
   9273.566,
   9353.691,
   9428.624,
   9498.223,
   9562.356,
   9620.899,
   9673.742,
   9720.78,
   9761.925,
   9797.095,
   9826.223,
   9849.251,
   9866.133,
   9876.838,
   9881.344,
   9879.642,
   9871.735,
   9857.638,
   9837.38,
   9810.998,
   9778.545,
   9740.084,
   9695.689,
   9645.445,
   9589.451,
   9527.812,
   9460.648,
   9388.085,
   9310.261,
   9227.323,
   9139.425,
   9046.731,
   8949.411,
   8847.644,
   8741.615,
   8631.514,
   8517.537,
   8399.885,
   8278.764,
   8154.383,
   8026.955,
   7896.693,
   7763.815,
   7628.539,
   7491.082,
   7210.506,
   6923.829,
   6632.77,
   6339.008,
   5749.792,
   5457.362,
   5168.252,
   4883.737,
   4604.985,
   4333.048,
   4199.933,
   4068.862,
   3939.935,
   3813.242,
   3688.866,
   3566.883,
   3447.361,
   3331.455,
   3220.165,
   3113.296,
   3010.662,
   2912.087,
   2817.4,
   2726.438,
   2639.048,
   2555.081,
   2474.394,
   2396.853,
   2322.327,
   2250.693,
   2181.831,
   2115.629,
   2051.977,
   1990.772,
   1931.913,
   1875.307,
   1820.861,
   1768.488,
   1669.631,
   1578.108,
   1493.346,
   1414.815,
   1342.032,
   1274.552,
   1211.965,
   1153.896,
   1100,
   1049.96,
   1003.482,
   960.2983,
   920.1612,
   882.8426,
   848.1322,
   815.8365,
   785.777,
   757.7888,
   731.7202,
   684.7913,
   643.9924,
   608.4719,
   577.5019,
   550.4596,
   526.8114,
   506.0994,
   487.9305,
   471.9665,
   445.5287,
   424.905,
   408.6918,
   395.8368,
   385.5481,
   377.2268,
   370.4184,
   364.7765,
   360.0361,
   355.9938,
   352.4928,
   349.4119,
   346.6569,
   344.1546,
   341.8478,
   339.6916,
   337.6508,
   335.6975,
   333.8098,
   331.9703,
   330.1651,
   328.3831,
   326.6156,
   324.8553,
   323.0967,
   321.3352,
   319.567,
   317.7891,
   317.7891,
   0,
   317.7891};
   graph = new TGraph(258,fit1d_Norm[mB]_fx6,fit1d_Norm[mB]_fy6);
   graph->SetName("fit1d_Norm[mB]");
   graph->SetTitle("Projection of Fit1D Fitsig_dt_dt");

   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_fit1d_NormoBmBcB36 = new TH1F("Graph_Graph_fit1d_NormoBmBcB36","Projection of Fit1D Fitsig_dt_dt",258,5.1832,5.3668);
   Graph_Graph_fit1d_NormoBmBcB36->SetMinimum(0);
   Graph_Graph_fit1d_NormoBmBcB36->SetMaximum(10869.48);
   Graph_Graph_fit1d_NormoBmBcB36->SetDirectory(0);
   Graph_Graph_fit1d_NormoBmBcB36->SetStats(0);
   Graph_Graph_fit1d_NormoBmBcB36->SetMarkerStyle(20);
   Graph_Graph_fit1d_NormoBmBcB36->GetXaxis()->SetNdivisions(505);
   Graph_Graph_fit1d_NormoBmBcB36->GetXaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB36->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_fit1d_NormoBmBcB36->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB36->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_fit1d_NormoBmBcB36->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_fit1d_NormoBmBcB36->GetXaxis()->SetTitleFont(132);
   Graph_Graph_fit1d_NormoBmBcB36->GetYaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB36->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB36->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB36->GetYaxis()->SetTitleFont(132);
   Graph_Graph_fit1d_NormoBmBcB36->GetZaxis()->SetLabelFont(132);
   Graph_Graph_fit1d_NormoBmBcB36->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB36->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_fit1d_NormoBmBcB36->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_fit1d_NormoBmBcB36->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_fit1d_Norm[mB]36);
   
   graph->Draw("l");
   
   Double_t h_ds_1004_Cut[sample==sample::DATA]_fx3002[100] = {
   5.20075,
   5.20225,
   5.20375,
   5.20525,
   5.20675,
   5.20825,
   5.20975,
   5.21125,
   5.21275,
   5.21425,
   5.21575,
   5.21725,
   5.21875,
   5.22025,
   5.22175,
   5.22325,
   5.22475,
   5.22625,
   5.22775,
   5.22925,
   5.23075,
   5.23225,
   5.23375,
   5.23525,
   5.23675,
   5.23825,
   5.23975,
   5.24125,
   5.24275,
   5.24425,
   5.24575,
   5.24725,
   5.24875,
   5.25025,
   5.25175,
   5.25325,
   5.25475,
   5.25625,
   5.25775,
   5.25925,
   5.26075,
   5.26225,
   5.26375,
   5.26525,
   5.26675,
   5.26825,
   5.26975,
   5.27125,
   5.27275,
   5.27425,
   5.27575,
   5.27725,
   5.27875,
   5.28025,
   5.28175,
   5.28325,
   5.28475,
   5.28625,
   5.28775,
   5.28925,
   5.29075,
   5.29225,
   5.29375,
   5.29525,
   5.29675,
   5.29825,
   5.29975,
   5.30125,
   5.30275,
   5.30425,
   5.30575,
   5.30725,
   5.30875,
   5.31025,
   5.31175,
   5.31325,
   5.31475,
   5.31625,
   5.31775,
   5.31925,
   5.32075,
   5.32225,
   5.32375,
   5.32525,
   5.32675,
   5.32825,
   5.32975,
   5.33125,
   5.33275,
   5.33425,
   5.33575,
   5.33725,
   5.33875,
   5.34025,
   5.34175,
   5.34325,
   5.34475,
   5.34625,
   5.34775,
   5.34925};
   Double_t h_ds_1004_Cut[sample==sample::DATA]_fy3002[100] = {
   367,
   393,
   345,
   376,
   364,
   399,
   352,
   387,
   416,
   396,
   396,
   401,
   383,
   340,
   403,
   394,
   375,
   404,
   412,
   396,
   383,
   412,
   408,
   407,
   423,
   437,
   447,
   470,
   437,
   453,
   494,
   502,
   577,
   616,
   556,
   628,
   781,
   766,
   865,
   1005,
   1245,
   1523,
   1879,
   2338,
   2784,
   3632,
   4489,
   5544,
   6731,
   7761,
   8907,
   9670,
   10041,
   9829,
   9422,
   8608,
   7398,
   6121,
   5007,
   4009,
   3195,
   2440,
   1967,
   1577,
   1231,
   998,
   880,
   704,
   642,
   553,
   490,
   469,
   453,
   452,
   421,
   408,
   379,
   361,
   378,
   382,
   354,
   367,
   373,
   323,
   368,
   327,
   344,
   360,
   340,
   336,
   342,
   362,
   346,
   317,
   360,
   333,
   311,
   308,
   284,
   311};
   Double_t h_ds_1004_Cut[sample==sample::DATA]_felx3002[100] = {
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075};
   Double_t h_ds_1004_Cut[sample==sample::DATA]_fely3002[100] = {
   18.66377,
   19.33053,
   18.0809,
   18.89716,
   18.58533,
   19.48124,
   18.26832,
   19.17867,
   19.90221,
   19.40603,
   19.40603,
   19.53123,
   19.07677,
   17.94587,
   19.58109,
   19.35573,
   18.87137,
   19.60597,
   19.80394,
   19.40603,
   19.07677,
   19.80394,
   19.7052,
   19.68044,
   20.07304,
   20.41052,
   20.64829,
   21.18525,
   20.41052,
   20.78967,
   21.73173,
   21.91093,
   23.52603,
   24.32438,
   23.08495,
   24.56492,
   27.45085,
   27.18122,
   28.91513,
   31.20568,
   34.7881,
   38.52884,
   42.85032,
   47.85545,
   52.26599,
   59.76815,
   66.50187,
   73.95972,
   81.5442,
   87.59796,
   93.87823,
   97.83743,
   99.70604,
   98.64257,
   96.56827,
   92.28066,
   85.51308,
   77.73842,
   70.26192,
   62.81864,
   56.02654,
   48.89889,
   43.85369,
   39.21461,
   34.58917,
   31.09509,
   29.16901,
   26.03771,
   24.84265,
   23.02127,
   21.64159,
   21.16218,
   20.78967,
   20.76617,
   20.02438,
   19.7052,
   18.97434,
   18.50658,
   18.94865,
   19.05121,
   18.32153,
   18.66377,
   18.81968,
   17.47915,
   18.68984,
   17.59005,
   18.05398,
   18.48025,
   17.94587,
   17.83712,
   18,
   18.53287,
   18.10779,
   17.31151,
   18.48025,
   17.75514,
   17.14228,
   17.05705,
   16.35972,
   17.14228};
   Double_t h_ds_1004_Cut[sample==sample::DATA]_fehx3002[100] = {
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075,
   0.00075};
   Double_t h_ds_1004_Cut[sample==sample::DATA]_fehy3002[100] = {
   19.66377,
   20.33053,
   19.0809,
   19.89716,
   19.58533,
   20.48124,
   19.26832,
   20.17867,
   20.90221,
   20.40603,
   20.40603,
   20.53123,
   20.07677,
   18.94587,
   20.58109,
   20.35573,
   19.87137,
   20.60597,
   20.80394,
   20.40603,
   20.07677,
   20.80394,
   20.7052,
   20.68044,
   21.07304,
   21.41052,
   21.64829,
   22.18525,
   21.41052,
   21.78967,
   22.73173,
   22.91093,
   24.52603,
   25.32438,
   24.08495,
   25.56492,
   28.45085,
   28.18122,
   29.91513,
   32.20568,
   35.7881,
   39.52884,
   43.85032,
   48.85545,
   53.26599,
   60.76815,
   67.50187,
   74.95972,
   82.5442,
   88.59796,
   94.87823,
   98.83743,
   100.706,
   99.64257,
   97.56827,
   93.28066,
   86.51308,
   78.73842,
   71.26192,
   63.81864,
   57.02654,
   49.89889,
   44.85369,
   40.21461,
   35.58917,
   32.09509,
   30.16901,
   27.03771,
   25.84265,
   24.02127,
   22.64159,
   22.16218,
   21.78967,
   21.76617,
   21.02438,
   20.7052,
   19.97434,
   19.50658,
   19.94865,
   20.05121,
   19.32153,
   19.66377,
   19.81968,
   18.47915,
   19.68984,
   18.59005,
   19.05398,
   19.48025,
   18.94587,
   18.83712,
   19,
   19.53287,
   19.10779,
   18.31151,
   19.48025,
   18.75514,
   18.14228,
   18.05705,
   17.35972,
   18.14228};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_ds_1004_Cut[sample==sample::DATA]_fx3002,h_ds_1004_Cut[sample==sample::DATA]_fy3002,h_ds_1004_Cut[sample==sample::DATA]_felx3002,h_ds_1004_Cut[sample==sample::DATA]_fehx3002,h_ds_1004_Cut[sample==sample::DATA]_fely3002,h_ds_1004_Cut[sample==sample::DATA]_fehy3002);
   grae->SetName("h_ds_1004_Cut[sample==sample::DATA]");
   grae->SetTitle("Histogram of ds_1004_plot__mB");
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002 = new TH1F("Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002","Histogram of ds_1004_plot__mB",100,5.185,5.365);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->SetMinimum(240.8763);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->SetMaximum(11129.11);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->SetDirectory(0);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->SetStats(0);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->SetMarkerStyle(20);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_1004_CutoBsampleeQeQsamplecLcLDATAcB30013002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_ds_1004_Cut[sample==sample::DATA]30013002);
   
   grae->Draw("zp");
   
   TH1D *frame_16c4f0b0__4 = new TH1D("frame_16c4f0b0__4","A RooPlot of \"m1234c0\"",100,5.2,5.35);
   frame_16c4f0b0__4->SetBinContent(1,10648.79);
   frame_16c4f0b0__4->SetMaximum(14000);
   frame_16c4f0b0__4->SetEntries(1);
   frame_16c4f0b0__4->SetDirectory(0);
   frame_16c4f0b0__4->SetStats(0);
   frame_16c4f0b0__4->SetMarkerStyle(20);
   frame_16c4f0b0__4->GetXaxis()->SetNdivisions(505);
   frame_16c4f0b0__4->GetXaxis()->SetLabelFont(132);
   frame_16c4f0b0__4->GetXaxis()->SetLabelOffset(0.015);
   frame_16c4f0b0__4->GetXaxis()->SetLabelSize(0.075);
   frame_16c4f0b0__4->GetXaxis()->SetTitleSize(-1);
   frame_16c4f0b0__4->GetXaxis()->SetTitleOffset(1);
   frame_16c4f0b0__4->GetXaxis()->SetTitleFont(132);
   frame_16c4f0b0__4->GetYaxis()->SetNdivisions(3000510);
   frame_16c4f0b0__4->GetYaxis()->SetLabelFont(132);
   frame_16c4f0b0__4->GetYaxis()->SetLabelSize(0.075);
   frame_16c4f0b0__4->GetYaxis()->SetTitleSize(0.05);
   frame_16c4f0b0__4->GetYaxis()->SetTitleFont(132);
   frame_16c4f0b0__4->GetZaxis()->SetLabelFont(132);
   frame_16c4f0b0__4->GetZaxis()->SetLabelSize(0.05);
   frame_16c4f0b0__4->GetZaxis()->SetTitleSize(0.05);
   frame_16c4f0b0__4->GetZaxis()->SetTitleOffset(1);
   frame_16c4f0b0__4->GetZaxis()->SetTitleFont(132);
   frame_16c4f0b0__4->Draw("AXISSAME");
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}


==> figs/Fig3b.C <==
void cut_based_dt_psi_splot_paper()
{
//=========Macro generated from canvas: canv/canv
//=========  (Thu Dec  8 19:53:10 2022) by ROOT version 6.20/06
   TCanvas *canv = new TCanvas("canv", "canv",361,58,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canv->SetHighLightColor(2);
   canv->Range(3.650596,-2703.767,3.713135,15695.98);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetTickx(1);
   canv->SetTicky(1);
   canv->SetLeftMargin(0.1503759);
   canv->SetRightMargin(0.05012531);
   canv->SetBottomMargin(0.12);
   canv->SetFrameBorderMode(0);
   canv->SetFrameBorderMode(0);
   
   TH1D *frame_1a401290__5 = new TH1D("frame_1a401290__5","A RooPlot of \"m134c0\"",100,3.66,3.71);
   frame_1a401290__5->SetBinContent(1,10276.41);
   frame_1a401290__5->SetMinimum(-495.7974);
   frame_1a401290__5->SetMaximum(14000);
   frame_1a401290__5->SetEntries(1);
   frame_1a401290__5->SetDirectory(0);
   frame_1a401290__5->SetStats(0);
   frame_1a401290__5->SetMarkerStyle(20);
   frame_1a401290__5->GetXaxis()->SetNdivisions(505);
   frame_1a401290__5->GetXaxis()->SetLabelFont(132);
   frame_1a401290__5->GetXaxis()->SetLabelOffset(0.015);
   frame_1a401290__5->GetXaxis()->SetLabelSize(0.075);
   frame_1a401290__5->GetXaxis()->SetTitleSize(-1);
   frame_1a401290__5->GetXaxis()->SetTitleOffset(1);
   frame_1a401290__5->GetXaxis()->SetTitleFont(132);
   frame_1a401290__5->GetYaxis()->SetNdivisions(3000510);
   frame_1a401290__5->GetYaxis()->SetLabelFont(132);
   frame_1a401290__5->GetYaxis()->SetLabelSize(0.075);
   frame_1a401290__5->GetYaxis()->SetTitleSize(0.05);
   frame_1a401290__5->GetYaxis()->SetTitleFont(132);
   frame_1a401290__5->GetZaxis()->SetLabelFont(132);
   frame_1a401290__5->GetZaxis()->SetLabelSize(0.05);
   frame_1a401290__5->GetZaxis()->SetTitleSize(0.05);
   frame_1a401290__5->GetZaxis()->SetTitleOffset(1);
   frame_1a401290__5->GetZaxis()->SetTitleFont(132);
   frame_1a401290__5->Draw("FUNC");
   
   Double_t fit1d_CtCFZF_Norm[m134c0]_Comp[pspol]_fx7[106] = {
   3.6595,
   3.6595,
   3.66,
   3.6605,
   3.661,
   3.6615,
   3.662,
   3.6625,
   3.663,
   3.6635,
   3.664,
   3.6645,
   3.665,
   3.6655,
   3.666,
   3.6665,
   3.667,
   3.6675,
   3.668,
   3.6685,
   3.669,
   3.6695,
   3.67,
   3.6705,
   3.671,
   3.6715,
   3.672,
   3.6725,
   3.673,
   3.6735,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.6775,
   3.678,
   3.6785,
   3.679,
   3.6795,
   3.68,
   3.6805,
   3.681,
   3.6815,
   3.682,
   3.6825,
   3.683,
   3.6835,
   3.684,
   3.6845,
   3.685,
   3.6855,
   3.686,
   3.6865,
   3.687,
   3.6875,
   3.688,
   3.6885,
   3.689,
   3.6895,
   3.69,
   3.6905,
   3.691,
   3.6915,
   3.692,
   3.6925,
   3.693,
   3.6935,
   3.694,
   3.6945,
   3.695,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.6985,
   3.699,
   3.6995,
   3.7,
   3.7005,
   3.701,
   3.7015,
   3.702,
   3.7025,
   3.703,
   3.7035,
   3.704,
   3.7045,
   3.705,
   3.7055,
   3.706,
   3.7065,
   3.707,
   3.7075,
   3.708,
   3.7085,
   3.709,
   3.7095,
   3.71,
   3.71,
   3.7105,
   3.7105};
   Double_t fit1d_CtCFZF_Norm[m134c0]_Comp[pspol]_fy7[106] = {
   0,
   18.72318,
   18.72318,
   18.86651,
   19.01046,
   19.15504,
   19.30024,
   19.44608,
   19.59255,
   19.73965,
   19.88738,
   20.03575,
   20.18475,
   20.33438,
   20.48466,
   20.63557,
   20.78712,
   20.93931,
   21.09214,
   21.24562,
   21.39974,
   21.5545,
   21.7099,
   21.86596,
   22.02266,
   22.18,
   22.338,
   22.49665,
   22.65595,
   22.8159,
   22.9765,
   23.13776,
   23.29968,
   23.46225,
   23.62547,
   23.78936,
   23.9539,
   24.11911,
   24.28497,
   24.4515,
   24.61869,
   24.78655,
   24.95507,
   25.12426,
   25.29411,
   25.46464,
   25.63583,
   25.80769,
   25.98022,
   26.15343,
   26.3273,
   26.50186,
   26.67708,
   26.85298,
   27.02956,
   27.20682,
   27.38476,
   27.56337,
   27.74267,
   27.92265,
   28.10331,
   28.28465,
   28.46668,
   28.6494,
   28.8328,
   29.01688,
   29.20166,
   29.38713,
   29.57328,
   29.76013,
   29.94767,
   30.1359,
   30.32483,
   30.51445,
   30.70477,
   30.89578,
   31.08749,
   31.2799,
   31.47301,
   31.66682,
   31.86133,
   32.05655,
   32.25247,
   32.44909,
   32.64641,
   32.84445,
   33.04319,
   33.24263,
   33.44279,
   33.64365,
   33.84523,
   34.04752,
   34.25052,
   34.45423,
   34.65866,
   34.8638,
   35.06966,
   35.27624,
   35.48353,
   35.69154,
   35.90027,
   36.10972,
   36.3199,
   36.3199,
   0,
   36.3199};
   TGraph *graph = new TGraph(106,fit1d_CtCFZF_Norm[m134c0]_Comp[pspol]_fx7,fit1d_CtCFZF_Norm[m134c0]_Comp[pspol]_fy7);
   graph->SetName("fit1d_CtCFZF_Norm[m134c0]_Comp[pspol]");
   graph->SetTitle("Projection of Fit1D Fitpsi_dt_dt");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7 = new TH1F("Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7","Projection of Fit1D Fitpsi_dt_dt",106,3.6544,3.7156);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->SetMinimum(0);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->SetMaximum(39.95189);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->SetDirectory(0);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->SetStats(0);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->SetMarkerStyle(20);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBpspolcB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_CtCFZF_Norm[m134c0]_Comp[pspol]7);
   
   graph->Draw("l");
   
   Double_t fit1d_CtCFZF_Norm[m134c0]_Comp[cb2_ViQbmk]_fx8[255] = {
   3.66,
   3.66,
   3.6605,
   3.661,
   3.6615,
   3.662,
   3.6625,
   3.663,
   3.6635,
   3.664,
   3.6645,
   3.665,
   3.6655,
   3.666,
   3.6665,
   3.667,
   3.6675,
   3.668,
   3.6685,
   3.669,
   3.6695,
   3.67,
   3.6705,
   3.671,
   3.6715,
   3.672,
   3.6725,
   3.673,
   3.6735,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.67675,
   3.677,
   3.67725,
   3.6775,
   3.67775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.679,
   3.67925,
   3.679375,
   3.6795,
   3.679625,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.68075,
   3.680875,
   3.681,
   3.681125,
   3.681188,
   3.68125,
   3.681313,
   3.681375,
   3.681438,
   3.6815,
   3.681563,
   3.681625,
   3.681688,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682563,
   3.682625,
   3.682688,
   3.68275,
   3.682813,
   3.682875,
   3.682938,
   3.683,
   3.683125,
   3.68325,
   3.683375,
   3.6835,
   3.68375,
   3.683875,
   3.684,
   3.684125,
   3.68425,
   3.684312,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685375,
   3.685437,
   3.6855,
   3.685563,
   3.685625,
   3.685688,
   3.68575,
   3.685812,
   3.685875,
   3.685938,
   3.686,
   3.686063,
   3.686125,
   3.686187,
   3.68625,
   3.686313,
   3.686375,
   3.686438,
   3.6865,
   3.686562,
   3.686625,
   3.686688,
   3.68675,
   3.686812,
   3.686875,
   3.686937,
   3.687,
   3.687062,
   3.687125,
   3.687187,
   3.68725,
   3.687312,
   3.687375,
   3.687437,
   3.6875,
   3.687563,
   3.687625,
   3.687688,
   3.68775,
   3.687813,
   3.687875,
   3.688,
   3.688125,
   3.68825,
   3.6885,
   3.688625,
   3.68875,
   3.688875,
   3.689,
   3.689125,
   3.689188,
   3.68925,
   3.689313,
   3.689375,
   3.689438,
   3.6895,
   3.689563,
   3.689625,
   3.689688,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.690437,
   3.6905,
   3.690562,
   3.690625,
   3.690688,
   3.69075,
   3.690812,
   3.690875,
   3.690937,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.692625,
   3.69275,
   3.692875,
   3.693,
   3.693125,
   3.69325,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.69525,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.6985,
   3.699,
   3.6995,
   3.7,
   3.7005,
   3.701,
   3.7015,
   3.702,
   3.7025,
   3.703,
   3.7035,
   3.704,
   3.7045,
   3.705,
   3.7055,
   3.706,
   3.7065,
   3.707,
   3.7075,
   3.708,
   3.7085,
   3.709,
   3.7095,
   3.71,
   3.71,
   3.71};
   Double_t fit1d_CtCFZF_Norm[m134c0]_Comp[cb2_ViQbmk]_fy8[255] = {
   10.97,
   0,
   11.65161,
   12.3896,
   13.18987,
   14.05901,
   15.00451,
   16.03481,
   17.15951,
   18.38951,
   19.73727,
   21.217,
   22.84506,
   24.64021,
   26.62416,
   28.82204,
   31.26306,
   33.9813,
   37.01669,
   40.41618,
   44.23524,
   48.53969,
   53.40803,
   58.9343,
   65.23185,
   72.43803,
   80.72032,
   90.28424,
   101.3838,
   114.3351,
   129.535,
   147.4858,
   168.829,
   194.3925,
   225.256,
   243.1038,
   262.8447,
   284.7328,
   309.0639,
   336.1838,
   366.4978,
   400.4834,
   438.7056,
   481.8359,
   530.6763,
   586.1897,
   616.8031,
   649.5389,
   684.5816,
   722.1354,
   762.4262,
   805.7045,
   852.2486,
   902.3681,
   956.4083,
   1014.755,
   1077.84,
   1146.147,
   1220.22,
   1300.673,
   1388.198,
   1434.853,
   1483.578,
   1534.487,
   1587.702,
   1643.354,
   1701.582,
   1762.534,
   1826.37,
   1893.26,
   1963.387,
   2036.946,
   2114.146,
   2195.214,
   2280.39,
   2369.936,
   2464.131,
   2563.277,
   2667.698,
   2777.747,
   2892.856,
   3010.792,
   3131.388,
   3254.581,
   3380.302,
   3508.472,
   3639.005,
   3771.806,
   3906.774,
   4043.797,
   4182.755,
   4465.964,
   4755.283,
   5049.474,
   5347.175,
   5947.117,
   6246.119,
   6542.182,
   6833.504,
   7118.244,
   7257.562,
   7394.533,
   7528.924,
   7660.501,
   7789.034,
   7914.293,
   8036.053,
   8154.091,
   8268.191,
   8378.139,
   8483.728,
   8584.758,
   8681.035,
   8772.372,
   8858.593,
   8939.528,
   9015.017,
   9084.91,
   9149.068,
   9207.362,
   9259.674,
   9305.899,
   9345.942,
   9379.721,
   9407.169,
   9428.228,
   9442.855,
   9451.021,
   9452.708,
   9447.913,
   9436.646,
   9418.93,
   9394.802,
   9364.311,
   9327.518,
   9284.5,
   9235.345,
   9180.15,
   9119.029,
   9052.105,
   8979.51,
   8901.391,
   8817.901,
   8729.205,
   8635.476,
   8536.896,
   8433.656,
   8325.951,
   8213.986,
   8097.971,
   7978.121,
   7854.655,
   7727.798,
   7597.777,
   7464.822,
   7329.164,
   7191.039,
   7050.679,
   6764.191,
   6471.566,
   6174.636,
   5574.95,
   5275.56,
   4978.57,
   4685.428,
   4397.465,
   4115.892,
   3977.847,
   3841.795,
   3707.853,
   3576.127,
   3446.715,
   3319.71,
   3195.191,
   3073.235,
   2954.299,
   2840.176,
   2730.88,
   2626.19,
   2525.895,
   2429.795,
   2337.699,
   2249.426,
   2164.803,
   2083.667,
   2005.861,
   1931.237,
   1859.654,
   1790.976,
   1725.077,
   1661.834,
   1601.13,
   1542.854,
   1486.902,
   1433.173,
   1381.57,
   1332.002,
   1238.628,
   1152.399,
   1072.723,
   999.0615,
   930.9226,
   867.8579,
   809.458,
   755.3494,
   705.1905,
   658.669,
   615.4992,
   575.4194,
   538.1902,
   503.5919,
   471.423,
   441.4987,
   413.6494,
   387.7192,
   341.0542,
   300.4898,
   265.1666,
   234.3549,
   207.4337,
   183.8734,
   163.2217,
   145.0914,
   129.1506,
   102.7366,
   82.14126,
   65.9947,
   53.26948,
   43.19021,
   35.16824,
   28.75412,
   23.60281,
   19.44803,
   16.08324,
   13.34746,
   11.11465,
   9.285649,
   7.782124,
   6.541936,
   5.515589,
   4.663504,
   3.953915,
   3.361229,
   2.864759,
   2.447724,
   2.096465,
   1.799831,
   1.54869,
   1.33554,
   1.1542,
   0.9995637,
   0.8674,
   0.754195,
   0,
   0.754195};
   graph = new TGraph(255,fit1d_CtCFZF_Norm[m134c0]_Comp[cb2_ViQbmk]_fx8,fit1d_CtCFZF_Norm[m134c0]_Comp[cb2_ViQbmk]_fy8);
   graph->SetName("fit1d_CtCFZF_Norm[m134c0]_Comp[cb2_ViQbmk]");
   graph->SetTitle("Projection of Fit1D Fitpsi_dt_dt");

   ci = 1199;
   color = new TColor(ci, 1, 0, 0, " ", 0.4);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8 = new TH1F("Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8","Projection of Fit1D Fitpsi_dt_dt",255,3.655,3.715);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->SetMinimum(0);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->SetMaximum(10397.98);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->SetDirectory(0);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->SetStats(0);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->SetMarkerStyle(20);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_CtCFZF_NormoBm134c0cB_CompoBcb2_ViQbmkcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_CtCFZF_Norm[m134c0]_Comp[cb2_ViQbmk]8);
   
   graph->Draw("fl");
   
   Double_t fit1d_CtCFZF_Norm[m134c0]_fx9[257] = {
   3.6595,
   3.6595,
   3.66,
   3.6605,
   3.661,
   3.6615,
   3.662,
   3.6625,
   3.663,
   3.6635,
   3.664,
   3.6645,
   3.665,
   3.6655,
   3.666,
   3.6665,
   3.667,
   3.6675,
   3.668,
   3.6685,
   3.669,
   3.6695,
   3.67,
   3.6705,
   3.671,
   3.6715,
   3.672,
   3.6725,
   3.673,
   3.6735,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.67675,
   3.677,
   3.67725,
   3.6775,
   3.67775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.679,
   3.67925,
   3.679375,
   3.6795,
   3.679625,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.68075,
   3.680875,
   3.681,
   3.681125,
   3.681188,
   3.68125,
   3.681313,
   3.681375,
   3.681438,
   3.6815,
   3.681563,
   3.681625,
   3.681688,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682563,
   3.682625,
   3.682688,
   3.68275,
   3.682813,
   3.682875,
   3.682938,
   3.683,
   3.683125,
   3.68325,
   3.683375,
   3.6835,
   3.68375,
   3.683875,
   3.684,
   3.684125,
   3.68425,
   3.684312,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685375,
   3.685437,
   3.6855,
   3.685563,
   3.685625,
   3.685688,
   3.68575,
   3.685812,
   3.685875,
   3.685938,
   3.686,
   3.686063,
   3.686125,
   3.686187,
   3.68625,
   3.686313,
   3.686375,
   3.686438,
   3.6865,
   3.686562,
   3.686625,
   3.686688,
   3.68675,
   3.686812,
   3.686875,
   3.686937,
   3.687,
   3.687062,
   3.687125,
   3.687187,
   3.68725,
   3.687312,
   3.687375,
   3.687437,
   3.6875,
   3.687563,
   3.687625,
   3.687688,
   3.68775,
   3.687813,
   3.687875,
   3.688,
   3.688125,
   3.68825,
   3.6885,
   3.688625,
   3.68875,
   3.688875,
   3.689,
   3.689125,
   3.689188,
   3.68925,
   3.689313,
   3.689375,
   3.689438,
   3.6895,
   3.689563,
   3.689625,
   3.689688,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.690437,
   3.6905,
   3.690562,
   3.690625,
   3.690688,
   3.69075,
   3.690812,
   3.690875,
   3.690937,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.692625,
   3.69275,
   3.692875,
   3.693,
   3.693125,
   3.69325,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.69525,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.6985,
   3.699,
   3.6995,
   3.7,
   3.7005,
   3.701,
   3.7015,
   3.702,
   3.7025,
   3.703,
   3.7035,
   3.704,
   3.7045,
   3.705,
   3.7055,
   3.706,
   3.7065,
   3.707,
   3.7075,
   3.708,
   3.7085,
   3.709,
   3.7095,
   3.71,
   3.71,
   3.7105,
   3.7105};
   Double_t fit1d_CtCFZF_Norm[m134c0]_fy9[257] = {
   0,
   29.69319,
   29.69319,
   30.51811,
   31.40006,
   32.3449,
   33.35925,
   34.45059,
   35.62736,
   36.89915,
   38.27689,
   39.77301,
   41.40175,
   43.17944,
   45.12487,
   47.25973,
   49.60916,
   52.20237,
   55.07345,
   58.26231,
   61.81591,
   65.78973,
   70.2496,
   75.27398,
   80.95695,
   87.41185,
   94.77603,
   103.217,
   112.9402,
   124.1997,
   137.3116,
   152.6728,
   170.7855,
   192.2913,
   218.018,
   249.0454,
   266.9753,
   286.7986,
   308.7692,
   333.183,
   360.3857,
   390.7827,
   424.8515,
   463.1571,
   506.3709,
   555.295,
   610.8923,
   641.5477,
   674.3254,
   709.4102,
   747.0062,
   787.3391,
   830.6596,
   877.2459,
   927.4077,
   981.4902,
   1039.879,
   1103.006,
   1171.356,
   1245.472,
   1325.968,
   1413.535,
   1460.211,
   1508.958,
   1559.888,
   1613.124,
   1668.797,
   1727.046,
   1788.02,
   1851.878,
   1918.789,
   1988.937,
   2062.517,
   2139.739,
   2220.828,
   2306.026,
   2395.593,
   2489.81,
   2588.977,
   2693.42,
   2803.49,
   2918.62,
   3036.578,
   3157.196,
   3280.411,
   3406.153,
   3534.344,
   3664.899,
   3797.722,
   3932.711,
   4069.755,
   4208.736,
   4491.987,
   4781.35,
   5075.584,
   5373.328,
   5973.357,
   6272.403,
   6568.509,
   6859.875,
   7144.658,
   7283.998,
   7420.991,
   7555.404,
   7687.003,
   7815.557,
   7940.838,
   8062.62,
   8180.681,
   8294.802,
   8404.772,
   8510.383,
   8611.435,
   8707.734,
   8799.093,
   8885.336,
   8966.293,
   9041.804,
   9111.719,
   9175.899,
   9234.215,
   9286.549,
   9332.796,
   9372.861,
   9406.662,
   9434.132,
   9455.213,
   9469.863,
   9478.05,
   9479.76,
   9474.987,
   9463.742,
   9446.049,
   9421.942,
   9391.473,
   9354.703,
   9311.707,
   9262.574,
   9207.402,
   9146.303,
   9079.4,
   9006.828,
   8928.731,
   8845.263,
   8756.589,
   8662.883,
   8564.326,
   8461.107,
   8353.425,
   8241.483,
   8125.49,
   8005.662,
   7882.219,
   7755.384,
   7625.385,
   7492.452,
   7356.817,
   7218.714,
   7078.376,
   6791.934,
   6499.354,
   6202.469,
   5602.873,
   5303.527,
   5006.583,
   4713.486,
   4425.568,
   4144.041,
   4006.018,
   3869.989,
   3736.069,
   3604.366,
   3474.977,
   3347.994,
   3223.499,
   3101.565,
   2982.652,
   2868.551,
   2759.278,
   2654.611,
   2554.339,
   2458.262,
   2366.188,
   2277.938,
   2193.338,
   2112.225,
   2034.442,
   1959.841,
   1888.28,
   1819.626,
   1753.749,
   1690.529,
   1629.848,
   1571.595,
   1515.666,
   1461.96,
   1410.38,
   1360.835,
   1267.506,
   1181.323,
   1101.694,
   1028.078,
   959.9856,
   896.9671,
   838.6135,
   784.5511,
   734.4385,
   687.9633,
   644.8399,
   604.8066,
   567.6238,
   533.072,
   500.9497,
   471.072,
   443.2694,
   417.3858,
   370.8143,
   330.3436,
   295.1143,
   264.3966,
   237.5696,
   214.1037,
   193.5465,
   175.511,
   159.6651,
   133.4414,
   113.037,
   97.08219,
   84.54938,
   74.66323,
   66.83507,
   60.61546,
   55.65936,
   51.70049,
   48.53233,
   45.99388,
   43.9591,
   42.32883,
   41.02476,
   39.98472,
   39.15924,
   38.50873,
   38.00143,
   37.61175,
   37.31899,
   37.10638,
   36.96027,
   36.86949,
   36.82493,
   36.81907,
   36.84574,
   36.89983,
   36.97712,
   37.07409,
   37.07409,
   0,
   37.07409};
   graph = new TGraph(257,fit1d_CtCFZF_Norm[m134c0]_fx9,fit1d_CtCFZF_Norm[m134c0]_fy9);
   graph->SetName("fit1d_CtCFZF_Norm[m134c0]");
   graph->SetTitle("Projection of Fit1D Fitpsi_dt_dt");

   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_CtCFZF_NormoBm134c0cB9 = new TH1F("Graph_fit1d_CtCFZF_NormoBm134c0cB9","Projection of Fit1D Fitpsi_dt_dt",257,3.6544,3.7156);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->SetMinimum(0);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->SetMaximum(10427.74);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->SetDirectory(0);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->SetStats(0);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->SetMarkerStyle(20);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_CtCFZF_NormoBm134c0cB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_CtCFZF_Norm[m134c0]9);
   
   graph->Draw("l");
   
   Double_t h_ds_1005_Cut[sample==sample::DATA]_fx3003[100] = {
   3.66025,
   3.66075,
   3.66125,
   3.66175,
   3.66225,
   3.66275,
   3.66325,
   3.66375,
   3.66425,
   3.66475,
   3.66525,
   3.66575,
   3.66625,
   3.66675,
   3.66725,
   3.66775,
   3.66825,
   3.66875,
   3.66925,
   3.66975,
   3.67025,
   3.67075,
   3.67125,
   3.67175,
   3.67225,
   3.67275,
   3.67325,
   3.67375,
   3.67425,
   3.67475,
   3.67525,
   3.67575,
   3.67625,
   3.67675,
   3.67725,
   3.67775,
   3.67825,
   3.67875,
   3.67925,
   3.67975,
   3.68025,
   3.68075,
   3.68125,
   3.68175,
   3.68225,
   3.68275,
   3.68325,
   3.68375,
   3.68425,
   3.68475,
   3.68525,
   3.68575,
   3.68625,
   3.68675,
   3.68725,
   3.68775,
   3.68825,
   3.68875,
   3.68925,
   3.68975,
   3.69025,
   3.69075,
   3.69125,
   3.69175,
   3.69225,
   3.69275,
   3.69325,
   3.69375,
   3.69425,
   3.69475,
   3.69525,
   3.69575,
   3.69625,
   3.69675,
   3.69725,
   3.69775,
   3.69825,
   3.69875,
   3.69925,
   3.69975,
   3.70025,
   3.70075,
   3.70125,
   3.70175,
   3.70225,
   3.70275,
   3.70325,
   3.70375,
   3.70425,
   3.70475,
   3.70525,
   3.70575,
   3.70625,
   3.70675,
   3.70725,
   3.70775,
   3.70825,
   3.70875,
   3.70925,
   3.70975};
   Double_t h_ds_1005_Cut[sample==sample::DATA]_fy3003[100] = {
   30.85019,
   33.03205,
   39.91853,
   32.69545,
   48.28397,
   19.4854,
   24.19845,
   37.83495,
   39.5787,
   36.48909,
   30.16604,
   37.64248,
   25.82577,
   45.89626,
   45.66449,
   66.55019,
   75.75065,
   64.97128,
   84.32413,
   84.34607,
   59.41615,
   75.7665,
   80.40424,
   96.6936,
   115.4249,
   93.44115,
   123.4671,
   139.3351,
   138.0262,
   122.1835,
   133.1547,
   176.7443,
   210.6765,
   253.7409,
   310.5075,
   360.722,
   416.4824,
   477.6546,
   650.8859,
   709.6837,
   963.3692,
   1192.839,
   1688.165,
   2164.45,
   2756.729,
   3532.268,
   4600.554,
   5937.068,
   6938.562,
   8087.395,
   8982.131,
   9476.697,
   9684.254,
   9264.688,
   8550.749,
   7138.054,
   6036.726,
   4811.373,
   3863.638,
   2943.706,
   2230.254,
   1570.726,
   1213.404,
   910.2051,
   641.9295,
   566.8902,
   368.2721,
   317.1707,
   270.0911,
   175.0606,
   169.5714,
   157.4716,
   128.0836,
   102.1005,
   110.7734,
   85.69356,
   87.69257,
   54.2057,
   61.94259,
   72.49037,
   55.31509,
   90.03046,
   56.72217,
   60.15097,
   69.57883,
   45.12615,
   44.56646,
   65.21377,
   49.98801,
   32.3701,
   36.73442,
   26.21211,
   25.95476,
   6.243021,
   11.60195,
   19.70521,
   24.34472,
   36.08761,
   27.51209,
   33.34467};
   Double_t h_ds_1005_Cut[sample==sample::DATA]_felx3003[100] = {
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025};
   Double_t h_ds_1005_Cut[sample==sample::DATA]_fely3003[100] = {
   11.28256,
   11.52925,
   11.75736,
   11.44647,
   11.78826,
   12.09587,
   11.93999,
   11.76847,
   11.99808,
   12.24991,
   12.49743,
   12.04309,
   11.46323,
   12.94901,
   12.41943,
   12.71276,
   12.93301,
   12.62381,
   13.40366,
   13.72474,
   13.43914,
   13.25595,
   13.909,
   13.69719,
   15.17418,
   14.32463,
   15.10463,
   15.72549,
   15.46631,
   15.45934,
   15.86192,
   16.99964,
   17.95999,
   19.42493,
   20.81031,
   21.74882,
   23.5315,
   24.85357,
   28.06337,
   29.35624,
   33.61624,
   37.34237,
   43.75723,
   49.16283,
   55.3768,
   62.37589,
   71.0269,
   80.41152,
   87.04765,
   93.93828,
   98.8333,
   101.6959,
   102.5145,
   100.4604,
   96.32186,
   88.31377,
   81.1618,
   72.53325,
   64.93491,
   56.81548,
   49.96186,
   42.1648,
   37.29173,
   32.55525,
   28.49102,
   26.5454,
   22.58904,
   21.48626,
   20.36462,
   17.90415,
   17.57053,
   17.25703,
   16.23516,
   16.34794,
   15.61155,
   14.99566,
   14.81841,
   14.28194,
   14.01555,
   14.07394,
   13.98433,
   15.1887,
   13.8759,
   13.41408,
   14.41929,
   13.58566,
   13.79138,
   14.06972,
   13.59871,
   13.30489,
   13.90048,
   12.90462,
   13.50029,
   12.39443,
   12.45088,
   12.82809,
   13.41548,
   13.14331,
   13.13429,
   13.16793};
   Double_t h_ds_1005_Cut[sample==sample::DATA]_fehx3003[100] = {
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025,
   0.00025};
   Double_t h_ds_1005_Cut[sample==sample::DATA]_fehy3003[100] = {
   11.28256,
   11.52925,
   11.75736,
   11.44647,
   11.78826,
   12.09587,
   11.93999,
   11.76847,
   11.99808,
   12.24991,
   12.49743,
   12.04309,
   11.46323,
   12.94901,
   12.41943,
   12.71276,
   12.93301,
   12.62381,
   13.40366,
   13.72474,
   13.43914,
   13.25595,
   13.909,
   13.69719,
   15.17418,
   14.32463,
   15.10463,
   15.72549,
   15.46631,
   15.45934,
   15.86192,
   16.99964,
   17.95999,
   19.42493,
   20.81031,
   21.74882,
   23.5315,
   24.85357,
   28.06337,
   29.35624,
   33.61624,
   37.34237,
   43.75723,
   49.16283,
   55.3768,
   62.37589,
   71.0269,
   80.41152,
   87.04765,
   93.93828,
   98.8333,
   101.6959,
   102.5145,
   100.4604,
   96.32186,
   88.31377,
   81.1618,
   72.53325,
   64.93491,
   56.81548,
   49.96186,
   42.1648,
   37.29173,
   32.55525,
   28.49102,
   26.5454,
   22.58904,
   21.48626,
   20.36462,
   17.90415,
   17.57053,
   17.25703,
   16.23516,
   16.34794,
   15.61155,
   14.99566,
   14.81841,
   14.28194,
   14.01555,
   14.07394,
   13.98433,
   15.1887,
   13.8759,
   13.41408,
   14.41929,
   13.58566,
   13.79138,
   14.06972,
   13.59871,
   13.30489,
   13.90048,
   12.90462,
   13.50029,
   12.39443,
   12.45088,
   12.82809,
   13.41548,
   13.14331,
   13.13429,
   13.16793};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_ds_1005_Cut[sample==sample::DATA]_fx3003,h_ds_1005_Cut[sample==sample::DATA]_fy3003,h_ds_1005_Cut[sample==sample::DATA]_felx3003,h_ds_1005_Cut[sample==sample::DATA]_fehx3003,h_ds_1005_Cut[sample==sample::DATA]_fely3003,h_ds_1005_Cut[sample==sample::DATA]_fehy3003);
   grae->SetName("h_ds_1005_Cut[sample==sample::DATA]");
   grae->SetTitle("Histogram of ds_1005_plot__m134c0");
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003 = new TH1F("Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003","Histogram of ds_1005_plot__m134c0",100,3.655,3.715);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->SetMinimum(-985.4434);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->SetMaximum(10766.06);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->SetDirectory(0);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->SetStats(0);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->SetMarkerStyle(20);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1005_CutoBsampleeQeQsamplecLcLDATAcB3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1005_Cut[sample==sample::DATA]3003);
   
   grae->Draw("zp");
   
   TH1D *frame_1a401290__6 = new TH1D("frame_1a401290__6","A RooPlot of \"m134c0\"",100,3.66,3.71);
   frame_1a401290__6->SetBinContent(1,10276.41);
   frame_1a401290__6->SetMinimum(-495.7974);
   frame_1a401290__6->SetMaximum(14000);
   frame_1a401290__6->SetEntries(1);
   frame_1a401290__6->SetDirectory(0);
   frame_1a401290__6->SetStats(0);
   frame_1a401290__6->SetMarkerStyle(20);
   frame_1a401290__6->GetXaxis()->SetNdivisions(505);
   frame_1a401290__6->GetXaxis()->SetLabelFont(132);
   frame_1a401290__6->GetXaxis()->SetLabelOffset(0.015);
   frame_1a401290__6->GetXaxis()->SetLabelSize(0.075);
   frame_1a401290__6->GetXaxis()->SetTitleSize(-1);
   frame_1a401290__6->GetXaxis()->SetTitleOffset(1);
   frame_1a401290__6->GetXaxis()->SetTitleFont(132);
   frame_1a401290__6->GetYaxis()->SetNdivisions(3000510);
   frame_1a401290__6->GetYaxis()->SetLabelFont(132);
   frame_1a401290__6->GetYaxis()->SetLabelSize(0.075);
   frame_1a401290__6->GetYaxis()->SetTitleSize(0.05);
   frame_1a401290__6->GetYaxis()->SetTitleFont(132);
   frame_1a401290__6->GetZaxis()->SetLabelFont(132);
   frame_1a401290__6->GetZaxis()->SetLabelSize(0.05);
   frame_1a401290__6->GetZaxis()->SetTitleSize(0.05);
   frame_1a401290__6->GetZaxis()->SetTitleOffset(1);
   frame_1a401290__6->GetZaxis()->SetTitleFont(132);
   frame_1a401290__6->Draw("AXISSAME");
   canv->Modified();
   canv->cd();
   canv->SetSelected(canv);
}

